Kaluza-Klein Five-Point Functions from $\textrm{AdS}_5\times S_5$ Supergravity

We continue to explore the bootstrap approach to five-point correlation functions for IIB supergravity on $AdS_5\times S^5$. Building on the result of [1], we develop an improved algorithm that allows us to more efficiently compute correlators of higher Kaluza-Klein modes. The new method uses only factorization and a superconformal twist, and is entirely within Mellin space where the analytic structure of holographic correlators is simpler. Using this method, we obtain in a closed form all five-point functions of the form $\langle pp222\rangle$, extending the earlier result for $p=2$. As a byproduct of our analysis, we also obtain explicit results for spinning four-point functions of higher Kaluza-Klein modes.

==> Results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     85089,       1983]
NotebookOptionsPosition[     82175,       1934]
NotebookOutlinePosition[     82567,       1950]
CellTagsIndexPosition[     82524,       1947]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions of Mellin variables", "Subsection",
 CellChangeTimes->{{3.884430362238057*^9, 
  3.884430371034071*^9}},ExpressionUUID->"1d9d4c9e-7f31-4c9f-b75b-\
30c1ef47bd76"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "\[Delta]", "]"}], "=", "Orderless"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.876557958667107*^9, 3.876557965306447*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"cf846424-7a4e-433f-90ff-4d1d7e197810"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "y", "]"}], "=", "Orderless"}], ";"}]], "Input",\

 CellChangeTimes->{{3.876605979969202*^9, 3.8766059866631308`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ad8cb8d7-adfb-4972-b257-8d31a37c3b04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol\[Delta]p", "=", 
   RowBox[{"sol\[Delta]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"\[Delta]", "[", 
             RowBox[{"i", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Delta]", "[", 
             RowBox[{"i_", ",", "i_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "i", "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "\[RuleDelayed]", "p"}],
          ",", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "->", "p"}], ",", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "->", "2"}], ",", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "4", "]"}], "->", "2"}], ",", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "5", "]"}], "->", "2"}]}], "}"}]}], 
      "//", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"#", "\[Equal]", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "3"}], "]"}], ",", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "4"}], "]"}], ",", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "4"}], "]"}], ",", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "5"}], "]"}], ",", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "5"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
     "Flatten"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8766075381870213`*^9, 3.876607578340125*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4f54e34c-41af-4b43-a67e-c7a7a9d47f47"]
}, Closed]],

Cell[CellGroupData[{

Cell["Main result", "Section",
 CellChangeTimes->{{3.884430217826082*^9, 
  3.8844302254733057`*^9}},ExpressionUUID->"b27bf7d4-bceb-4ab4-88f6-\
688c566a99cf"],

Cell["Mellin amplitude for the correlator pp222. ", "Item",
 CellChangeTimes->{{3.884430229487671*^9, 3.884430244949954*^9}, {
  3.88443056030614*^9, 
  3.884430560436611*^9}},ExpressionUUID->"1d2f51b4-57a3-4553-9def-\
e23c4d956dc4"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztvVnoHVUe7yv33If7Ipwnn3w5Pvjggw+CIIjgbQgiIn08EpGgxBNPPEbU
q+bECceOU5xanI1pGwdUNIMaUURj2qg4tRLtdGyc57TzPA91+1PNb/f6r6yq
WlV71bD3/n7o1ea/d+3atWv4rd/6jf9t0f/3P476v3bYYYel/8+//u9//M9T
/t+TTvqfpx38X//1x/zjly7538cv/l/7H/9/Fv/vxSfttei//OvFv/5r/Pf/
e4cd/vW/HTIhhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGE
EEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGE
EEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGE
EEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGE
EEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGE
EEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGE
EEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGE
EEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGE
EEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhHD47bff
sjPOOCNbvHhx9Ge2bNmS7b777tlbb73V4pHVZ+vWrdmuu+6avfbaa9GfOfzw
w7NLLrmkxaMSQgghhBBCCCFEW7zwwgvZPffcU3s8/PDDtb7n1FNPzXbbbbfs
s88+y/9+5513sssvvzy79tprs5UrV+bj+uuvz6666qpszZo1o8+dcsop2c47
7zwYGwrHseOOO2arVq0avXbnnXfmx83x22/hd/H73nzzzTmfO/fcc3s6ciGE
EEIIIYQQQjThp59+ytf0O+ywQ7bTTjtlBx54YLZgwYLsiCOOyP/mdd631+bP
n5/HXfA6I5b7778/3/6NN94YvYb95IILLsiOPPLI0f522WWX7Jxzzsluu+22
0XY///xzNm/evGzPPffMj7dP+P699947O+aYY+a8fscdd+THzfHbb+F88fu2
bds22m7Dhg35e/fdd1/Xhy6EEGIC2Lx5c+5DGNJ4+umn+z4tE8XatWtzf1Es
v/zyS759Xb/UNPDll19mBxxwQHbrrbdGf+aGG27I9dLvvvuuxSMTkkWTTZO4
/ximVV41kUUxDDWXQjTnwQcfzNfzt9xyS/brr7/Oec/sJJdeeumc13kejz76
6GyPPfaI+o73338/t8FceOGFwffZn9lwrrzyyuA2H330Uf7+H/7wh6jvbAvk
EMdqMTQ+11133ch+gnwJcfrpp+f7+PDDD9s81Nb59ttv8zikvudSfyD/RBya
K+Jokq8Xg9YAIsRBBx00mkeGMpizvv/++75PTTLuuuuubMWKFYWDXNvbb789
Xz/WBX8R54vYXoiNtTU/00MPPZTsdw6dH3/8MfdJLVy4cKSDPvnkk9kVV1yR
61N2vvg3rz3++ONzPrf//vtP1X05NCSL2qdNWdQk7p81Gd959dVX5zoK2/Bf
/mY7e06nTV41lUWTmkshxoP75MQTT9zu9Q8++GAkq0wHcLn55ptzvT+GZcuW
Vco77im+66abbirchuNkm2+++Sbqe1ODvSNkT3JhHWqxPEXYuT3//PPbOMzO
4L7oex4NjSIb3CTRRU6d5oo4mubraQ0gmnLxxRcHZRv3CvKt6eDeQy9m7sEX
sGTJkjymlNhO82GUjdR21j4hZvTMM88c/ba99torjxdlvcJ/0W9ML9lnn32y
f/7zn1H7RT5yLlkTua/FxNoCPiI+//bbbyf9vUOFeYL1nRtbjOw877zz8rhj
O1/77rtvtnz58uzZZ58dbYdvDl1r6dKlfRz6TCBZ1D5tyaKmcf/YTy666KL8
2XTPOX/zOjkBxjTJq6ayaBJzKcR4YIfgOpu+73L33XeP7Lzus2KwToip4/H1
11/n++C+KiPGfvLqq6/m27B26QPiZ3xZ5BNjPwFye3i+kFOTCvZsy/HyB/Pi
OHMr9xdymnvspJNOys/XfvvtNyc/qmhwLxXF/kwCXeXUaa6oZpx8Pa0BRFOQ
X7/73e+Cftf33nuvte9FB2bdf9xxxwXXMLExp5OC6UAMntcQzD+xvx2Zh7xg
rgoRE2uLLZt9cP39mOBpA7912bn/29/+Nro+IT+eu4+NGze2eKSzi2RRN6SW
RSni/uGQQw7Jt/n9738ffH9a5FUKWTRJuRRiPMgh5NkIceyxx5Y+M6xr161b
V/kdZk+oiu+KsZ8AcoN8gz7gGFkLlhFrPzG78DPPPJPyEDvH6rn447TTTmvt
O8l1QMZho3HXpu5Yv359a9/fNl3k1GmuiCNFvp7WAKIJpv/6sg0bXMinkRrk
7J/+9Kc5tlnGE0880fp3d4U7fxXZeN04y3/84x+l+2PeqZrXY3QddCu2sTi1
aYUczzJ9Dt+enftXXnkluA3zEH4A1m+iHSSL2ie1LEoV929+MvqHFjEN8iqF
LIJJyKUQ7WJyatxcCNZ07Kcqvz/WfmJ2HdZlXfLuu+/m34vPuYxY+4nl8GBP
nnTcuEN3dFVXivXpokWL5nw3dpVJpYucOs0V1aTK19MaQDTF7Oz+6NIeiV3Q
7nNGkc9lEmE+5zeRP1cE81jsmoV5B5lYFlcaIzNZk7IdOQ3TCrZ7zkNZHkbs
PMTcxzboaaIdJIvaJaUsShn3H2M/mXR5lVIWTUIuhWgPbM1V/tJYWBPwHFcR
az+xebLIb94W1Jbge2+88cbS7WLtJ8A2RXG+k4TlOPjzKr8vNk8zBeSVMPfY
91PDdNLoIqdOc0UcqfL1tAYQ42Ax2/7o2tf3/PPPj/IHkbXTgM1bxDIWYT4b
cvXKQE6wHfXhy4jVdU4++eSpq5PpYuuyotg+iJWd7KPK1i3GR7KoPVLKopRx
/zH2E5hkeZVSFk1CLoVoD3IOy9ZpdWA/MTkFsfec2V/dOpVd8Mc//jH/Xmzw
ZdSxn1AjijifaQDZEorvxJ7RZU4k9yv5sny3X7NiEugip05zRRyp8vW0BhDj
gD7K8xOyT3/66aedHovFjxNzOOm49QaK+qG68fLE15dBTaSY7WJlptnL7733
3vIfMqGwBmTNWEas7AR0KeIqRXtIFrVDalmUMu4/1n4yyfIqpSwaei6FaJeq
dVosyFr2Q/3LKmLvOWQL29FHq0sstu6vf/1r6XZ17CcWKzEtmPz0Rx/rQWqq
8t1dz+ltkiqnTnNFNSnz9aZ5DcCaETsw/00FNvITTjgh2f6mAWK1Q7KV3qJd
1yA/++yzc1s5/etT8Nxzz+W6xvHHH59kf8DzS22GMsrqDXz88cfZNddck/9O
nu2Y/pyWp/jyyy+XbhcrM+mVznbUUR8C5MmyhosZr7/+evbDDz8U7ovzy2+r
yjetIzup3812k1w7fhKQLKpHH7IoZdx/rP2kS3k1ZFk09FyKWaBPvdR6Soy7
Tvvyyy/z/TCvVRF7zyHf2I6eakUQg8DzMu5w5wJ6qPO95CKUUcd+gl2JbSe5
B4+P2b394fYb6QLyhpg/LrvssiT7o88svVSYl6rugTqQIxLThy9VTt00zhXo
yymed1fvTpmvN61rALcuLs99CrZu3Zo/t1W62izi5v27A926S3hWyFGhPtC4
EJtocYtVMemx4MvFBlk1B5tPhIEcs2HrFHJr6UkeG49u83lZXB/EykzWhGyX
ci3XFFsb1R3osORt+joOfijeJ+a/jDqy0+qwdZkzPKtIFsXRlyxiP6ni/mPt
J13Jq6HLoqHnUkw7feqlKWufgNmlq4i956yGVVH8SVEMRJNx1FFHjfaLLYnX
Nm/eXHp8dewnFgc5TSBDsTH455L56Isvvuj0WLDTu/10x8Hts5LKpnn77bdH
3fOQKqdu2uYKehymet75LUbKfL1pXQPY/Rurq1XxySefjGz3V111VYIjnD6Y
v0P37osvvtj3oTXCf34///zzsfbHGshiD6v0Dqs3wPqLdYmNMl9lzP6qiJWZ
wHYHH3xwo+NJDdeGfrX0WbfrRQwtOiNxngzs88g4+hC5tchOOeWUOfsyfzty
tow6spO6EZP8LEwakkXl9CWLUsf9x9pPoCt5NWRZNPRcimmnT700Ze0TIB69
KnYNYu85/MFla1j3OaEWNOsbfMmPPvpo9pe//GVOv1ue80ceeSR77LHH8vXd
2rVr5/SScZ8zs8uwjzLq2E84x6ns3EPipZdeCs6rsb1hhgi2tCL52wT6W9r+
YuyUqXLqpm2uIA7NjpNzs2rVqtxGw/O8adOmOfXukEUPPPBA/rxzHrCNoHOb
bHRlbcp8vWldAxA77T7fxGg1hc8yT9i+JrkPYpsQ02n3qzu4tyetvxUw/7q/
Y9zr7s7f559/fuF2br2BVH3iqJUUM+/XtZ+U9ePog8WLF4/OXZl9mfUj60bb
9s9//vPoPeSw/1qIOrKT+uls99RTT9X5OVMFcnTcdX8skkXl9CWLUsf917Wf
dCmvhiiLUuZSTDL4y8fRCZvSp16KzaHuOo2YfJ4t1oQ+2Cvq5OHR470MamSy
HWt0H2ormPwuiqFFx7FzQQ3vENhR/PvfepasXLmy9Phi7SfYldkO+3RXpIhx
jOWGG24I2lCqZNRQcfsLjdtjlnrxVjs+9vlOlVM3bXMFsbFlNijLu2NcccUV
wW22bdu2nX6QMl9vWtcA1AN2n+1xbD6ufZJRlQMxy1gMmT+qelUOEfIr3d8w
jn3V9Tsx8DsWgT/Ftvvqq68af6cLOhP7qyJWZrIOZruhxJ8YdvyMqrU6tmzb
1vWHWy3MqutdR3bi15gU23NbUIOny54EkkVh+pZF7CtV3H+s/aQPeTVEWZQq
l2LSIQ+BXh5d04deSs0iN29o2bJl29UxKoL1ZNEagt7wvFfUAxS7IPV97Hs5
3rIcP2IY2C4UG4PvmfeK+qJbfwsGNp2iGgOWw/TEE0+MXqOfetW8gE3E4gTs
GSvqPUM+Fdukqs9RBfkAfN/q1as7+T5yDC120R9V9fWGBveae/zcO01r1nAf
2ZqfEVMrNGVO3TTNFVbHrixHy+0VUJZ7h855wQUXjP5Oma83rWsAv99WTB2f
ENSXdvcT48OfdSy/zB8p66V1gc3n4667zL/hjjLbp/lhyIlPhc39VXpTrMxk
nmS7VDncKXBzHGJio03u27xpfPDBB/lr6Idl1JGddi9NSz/bJhBz0LX8lCya
yxBkUcq4/1j7SdfyaqiyKFUuxaSDHOqjjl2Xein3gXtPucNer/KFWs4Pg1rT
Ln//+98L7xGzXYe+NxQDZvWJivq7Yscpe3bN984os80y/7KNX4Pg0EMPLcy3
Md9T6LeEzh91Q3kPm1UXWM2lqvielGCvcu3Drs2gqq/akLB5wR1F9sAysNfZ
fWIjJsYyZU7dNM0V1PPleSyyUcbaS4H9uLVZUubrTeMa4K233sqPk3rk9ttY
P9bF6vS6g1p5ohzued/PYgNZPykgP6g3aMfexHfO7/V1JkaZrNxnn33ybag3
UIeyWFub0/GNlBEba7tx48Z8O+pGDgXXrx6Tx2prQ4bbv958ElU5vcyz9vki
v5jBNR3HtzEN9GE/kSz6D0ORRSnj/mPtJ13Lq6HKohS5FNNAH/aTSdZLWYOE
+sUSxxNjC61i3bp1+e+gfoGPrQvL6hWYb5dR5gfH3hGSPZbXU7WmiiHVOYml
D/sJhGzxjD7iuppCfIPZ1e34sWnUxa3FYSOm11uTnDryczheamy5TNNcgX5T
Vscl1l6KXYVt3JiPlPl607gGsN/t1sKvq2+SP2mftbUngxh0UQ35mG4eoA1y
VPvIO66L2RV51tw6CnVqJ2Mjtb7uxI/ZPphfQ7DWc++7uvbcslhb9ALeK/J3
1Y21RfawXde968pw45mRr1W4sZbUYHdB/3FrdvswV3F97PO33HJL4TqUc8s1
cddFs0gf9hOQLBqWLEoV908NC4vh5XeU5ch0La+GJotS5lJMA33YTyZVL6XW
cZHctvtu3NwD5kaegdDagvsZWV1GbCw/dhLWMT7MA8iQmLzCMpAvHMO99947
1n7q0Jf9BKidFbKhdPn7xwH7O7ZHep/Zsdft0Xb99dfnn0NG8xzafrAJFtE0
p85q6zAWLly43fvTMFfYdyN3ioi1l1puG/FtRqp8vWldA6Cn23G6enPZ9XAh
TtE+h33S7Yfp6zaiGL/moY0UNa7bxnqaI9Osb3edeYH52NYQyB9XHoViVHn2
eC8UY1tl1zTKYm15rrmnQzGwdWNtAR8y+4vNo+4CN560qkaR1SpnsCalj4GL
1UjzzyNQq6rofIVqaJm9e9ZlR1/2E5AsGo4sGjfunzWW7Tt0jCGZ1LW8GpIs
Sp1LMQ30YT+ZVL2UeBlsNUVwD/G7imLtqzBfcpENhvVO2TmqE8uPHlRUa9Xm
af7bBL4XO0/Xz02f9hPOp80t7uA6DD1PAXieyIVzbZoxdUsM+ijb72Ves3hI
Rih/K0VOncWvheKopmGuQI6Q/1pGrL0UqDHjM26+3rSuAdCteCasHq/bx7Kq
3zNQI898QcQlgVszHV1HxHPGGWcE1y3InSHDfWMxdcxLdtxVvdUN672AbRud
3V2/0T+rTYpibU3u4rcdB7PpLl++fKz9pKROvQH8+ba+QVaE/OBWt7sqlzQG
80nQe2SW6dN+ApJFw5FFXca4dy2vhiyLYijLpZgWurafTKpeSrwG31vWs4x7
lrVDk/sTWyH3/zi1J93aQePWhyYPg+sUWnNVQb4Bv6WrHnNGn/YTII8klBdK
nM+Q49fMlmG9mlybZkyPEOwj9ruZU8Ht5dNmHRhsUyE7zyzMFXXspUWkzNeL
YVLWAGY/s3wnt9cWfYvKQLe0HvPERlksIbYq20fXOfP4HjnuFOO0005rbFtv
CueU2oMh+zTP+hDBX8vxXXPNNfnf5i9lVMWRgsU0ujHl7n3INW2Lslhb6kTy
/VddddVY32G9QMhLHgox9QbQidy6e/iky/zpxOpwH5TFLlaB74x9oJfNOn3b
TySLhiOLUsX9x9C1vBqqLIqlLJdiWujafjKpeinrtJD902fLli35Oa2Tt8Hc
iAzj3h7nXouN5Y8B3zdrHdbBdda/xNvxfPbRW6Nv+wm4Nix3mK1viGDvctff
7vNUlXOJ/A7VBzF7Stt6Ds9ZUX3aaZ8rUthLU+XrxTBJawB8jNy7FkuIPIv1
BZmfDr8Y+U+GGyvUxT3p4n53itFHvLr5J/xjwR/aNOazTSwmz2qtcozu8Zfp
E27NIerFGfiK7fP0BG2LqljbFStW5McWGzPsY/3WhhaH5tYb4PexTrbh1hZg
EG8a46/Dzs2+xulrz/OGD37oducu6Nt+ApJFw5FF48b9x9CHvBqqLIqhKpdi
WujafjJtemkI8gLr9BMi9oreHeOuvdzzkMp+wZrYr89ZBj1KyvqYtckQ7Cfg
1v5wx1Dj2JDHbq1VfBR2zGWxnW4sGD5pw42LCNXYSQUygHu+yBc+7XNFKnvp
uPl6sUzKGgA5zHG6tbSwLbr65kcffRT8rNUQDsUbu7pQHzDnphp94ebDu6Pt
Z7wJ6L9+XUXy++yYi+pCPfzww6Nt/DqF2Entvbbm2ZhYW3xZ+Hzwd9aNreRZ
wl47f/78cQ81OW5dTeqTc43cgaxHz6gb62e9DprERz/99NP5Z8v6BswSQ7Cf
gGTRMGTROHH/MfQlr4Yoi2JIkUsxKXRpP5lWvXQIpIjln3SGYj/Bhhfy93J/
+jWd+sZyLN35063nWlRXnbgFfC1swzzsrqlcm2iotmsq8EuU1T6FaZ4rUtpL
x8nXi2GS1gDYwThWv/6OW3MvVLPO+lcjf319kphn+ywxfaI5bo8wdwzJ14V9
gfvAX0uhB9vxhmqwunXxWTv4uM98W3mRsbG23NPYx5cuXVpr/9SjxvbSdX5v
FfxuO7dltcebwnobGYt/LZaXX345v4/q+OMmFfwh+FepW182rP9L1XbMaW68
RBtIFg1DFjWJ+4+lD3k1RFkUQ6pcir5hLcm8ViVjzCZRtd2ZZ545do8u6aXt
kbL2yRDBDo7dreweZa1u8UlV9/OqVataPV5yEEPz6tCuzZVXXrnd/Gc1iuyY
/fq32EqsbhGxK25PF3DvRWoTtQV9gmN8n9M4V6S2lzbN14th0tYAzJvoLP41
dXtT+b4oqyMTmt/AzTc/7LDDWj3+aQd5Y2sod5AvPhTuu+++/Jj8On7EcrrP
rSu/qENlvqSi2iL2fqhmdh9wLer425FT9LMndnFouD3EFi1a1Mp3bNy4MXv8
8cejt8fubzXFph3qSoRyYsYZMT1fx0GyaDiyqG7cfwx9yashyqIYUuVS9E1R
HYamg2ekTp/wENJL28PNRZzGuKnTTz896f3cZl6JYf3b3NGGLXkciI0MxXAs
WbJkdMzXXnvtnPfw65jdNRQv5tY0attOFcu0zRVt2Uvr5uvFMElrAGLHmOuo
l+dDrQf3WbbaypZbzli/fn1wv24cdJW/Hl3Ntwti0xrXfzFNYDt1rwVz/5B0
tgMPPDDPSQ/h5q5bzw785GazLqotYz2+GHV6o4k43FgC5m4xTIaSv2NIFkkW
pUayaDLoKn9nCHqpeyxl+XRFIBPpUxHq/e374GPfS8W4sfzo7E30c/I/iuo9
F/1uzmMb8X5Dyd9xcftLMYYU12m1nEN2BfNZMIgxMehTx2tl8RzEqtln2Y9I
z7TbS/vC/D6hvteALuqed3f+KbMVurnyF1xwQXAbYoDwNVkPaPaNLKfnJHZX
XiNGqEkvL/rdUT8sxSCXvu9enfS5MP8nMVNDqHtmsP7guLjmIS6//PLRvUBe
PdtbrjvzRVF9GathyKDuiEiLW2+g6/5YIp6h2U8kiySLUiNZNBl0ZT/pUy8F
civp80SsHetB6jrw25ctW1ZYc8XH8oiIbQsdP/tGvyXejTrN1NTErtG2fCE/
0I0Tio3lJ17yuOOOy59V4jHQ0fkN1A916/MWgQ2KzxbdPzafsJ6+/vrr81wR
cgn5nrJr1ZQh2k/c3tpDsyVg4+Z6h3wl2LfcWNrNmzePethV2YG4xrbdE088
0eZPmFnaqBUtsjwfC1leBPnVoXi2sv4AwBxm22LLCLFmzZpRPU7mJrOj8J08
oxZrecwxx9T+XezX9pdiLF++vPYxpAK7PNepLAauT+gjWNb3izhe994xOct9
V+bDcHNCsamJdLj1Boa0NhfbMyT7iWSRZFFqJIsmh67sJ33qpUBPVnRIt9/e
ypUrR3Kvqq6nrc0ZoXgL66vsD2w1bdVkNJrE8lM3BjsG63uTrejtFi+BLboq
BtHWyWX2k9DAhxljn6nL0Ownq1evHv1m7PxDwmK+6F1chOXpuPMqo6pXHfGr
ti01yERamtpLRTnkGHFOH3zwwcJtiD10awMxYur+u36+IllAD0bqOCOHbdtn
nnlmzjbMVbN8zfGHkuNr9z61dYaEPZtuP7IQbu8LBvpDld/6ueeeG21fpkv5
sA5qq74joCe03VPriy++aHX/br0B1ucpwL/UJFYslmm4rk0Yiv1EskiyqA0k
i7ZnqLKoC/tJ33qpG2vm1nBBB7XXiY8ogvuOOIoq+wlyBFss/yaXCLtGF3mQ
TWL5LW4Hu5Z7jG7NbWpaF+HmVpXZT4hx4HxgjznrrLPyOIa2GJL9hHWPnR9q
iQwNi4spsxu6fXhsEBdWhRtLxjwbS9syftLnECNV7ZO29YC2z/c4oPsSF2d9
mfAjksdNXGJVf153zomtj3zZZZeNPkOPiRDY97l/TAa7eXOGxfUSizKLsBaw
89hWT6063HzzzbkPx+5zcps4Nr/mto+7/qCPWYzcoH+o65epgnpx6CMWM8Q8
jX2OmNsUegl6FbWz0NsY6BLMD5yDDz/8cOz942Ph+SJGkuPnO5B9xMym7rVu
62AGfUnGgXoF6It23olHvuSSS5LpJZN+XcdlKPYTySLJIsmiyb6u45LafjJE
vZScIdtm69atc94zvzr7KYL68twj1GAqs5+kfo5i4dza74uN5beavVx/15fp
1uP1+70b2LX5HOelyn7SJUOxn7j1t5iP+l5DYjNEnlnemcVeIvurcG0hZfZP
F/zo9pmYOglty/hJn0N86Ntc115qdKEHtH2+U+Daf8mFsjp6bh/vItAvmcfP
Pffc6O9zayrzXehFnPPQ/UEcJdthb3bB/2L7cOMoZwW33+YQ7iXsj3Y8xHLS
941/k8MbA/GbyNfY+mju3MzgOSNGMJQfb7G1rDXJKcA/5cryou+kRwf+Lvoc
lskuZB6yg2fH/O7ECseuJzkecpyL5kb0ZtZlVgeIY6FOl+2fOlwuvM8xuX0y
8A1s2rQpqHeyPTXFyal1j9vOGa/XlYfYz23NSq4yPnxypE0XKOoPif6FX4lj
Zfsyml5Xgz7yoT4MRt3ryr3HPWPnmOuJju33yUzJEOwnkkWSRdMoi7gW5Nyz
9qvyr0kWpbefDFUvxa5AnWwX165SdB35HOeINegQ7Cf0xkCm8EzRq8vNlWBQ
L5tzzXXgGS+SO7xOHoafW+TGjhXlPy5YsCC/RiZDZD/5D8gcs2fx37Z9/DFg
V7Rryj1sMjSmzwpyi/m4Th9AcuXs+7g/kd+h3Lq2ZXzT/btUyfi6c0hdGc8c
TM1qbBzEjPl9qLDbYAvFtsXcXjZn1dUDjCGd71SE+nkhw6ts/E1x63TZKJrn
7P7xexZZ3NHQenh1AXOVO8cNAVfXscG93pZty42jde9ZP9YeXdz0L/c9qynH
6z6sH3gdGcB9iX0VXSwUg4qcM7+Tu15Cf7Pjsh4ARWBbLtoOuWTrP3JgXSwO
mGfBhVrm7vrR9V+Ect2Qwe55NFuy2XzttTq+D84bn/P9EthBQ/ctcwW1jKg9
h/+OtS7fST5FKFa9yXV1wa/D/olXDtHkulLv2t5z+/hW5fiOQ9/2E8kiySKY
JlmEnsbxEfuCrm7ryiIdRbLo36S2nwxZL/U5/vjj8+0XLlwYfB9fLTaZe+65
J/+7yn7CGoN1JrX1OIbHHnsseZ0PtzanPV8W2+Q+bzbqyE+O1epSFsWNsVZj
G+b+GPsJMfy33XZbHutIrQ3sUW3dC33bT5BvVgeH60B/2yFg9c3csWLFita+
D53Q/z5/joG2ZXzd/ftUyfgmc0hdGe/Kt5jnPXSeoYkeMLTznRLktK9rtln7
j5g9ziU2VeJRi+ovu7VP/B5xVpuqyM41rTDf2n3OvdjW/FEX5Lufc5y6R7qP
1fwmH9bqCrugX1qOl1+7m7rwoefQ6hW6fep59otkGPoS7/k14JnbY3Rn9Kmy
tY359v26+1x3uw/8zzH38x6/nWuCTYJ6/13FfuJnsN/09ddfz3nP4vF9H4T5
qly/ntVM869Rk+vqgm5ncr5Ivja5rtgyuB855xwf+mnbuYV92k8ki/6DZNH0
yCKuJcfs5m6hx4X0Qsmi/5DafjJUvdTAt0nMu61zyTUqyvdjze/W76myn3D/
IUuwF9DrB9sjx1VVm7ZPsIci+4ivt5h+4lpCYHPmeloOVIz9hPsYv8rdd989
svOyDmuj/mHf9hPXboAffSjY+tUG+TVtzvvUfkG+Ybch9iVUP7ltGd9k/y5V
Mr7pHNKHjIcmesCQzncb0HsdPQ27rlsXq0+spzjzhgvzmsnT2BjraQDdwZ4z
5MnQfjvxWMz3xBUPoQ+W2W6RL/56xp5DP6fSfH1uzjT15dnWj3XCpmfPuR8z
x7PE6/jQisA3i0+qzOdrcsD34WBnsPvAh7mfuI2+sDnW98W58tWP3bNr5V4P
05+J4wttW+e6upDzid5bJF+bXlfmM+qkdYnVQ+gayaJ6SBb1QxNZxGd4z/W3
07uJbW+//fY520oW/QfuyVQ1fo0h6qUG1401ndWcRhaH6maTi8O5ce+zMvsJ
941fQ4VrP1RZa7DWwW/MWs9+H3/7Nh+eE2xExOUbVfYTni9yD1ywzfAZ1o2p
wQYfknVdYDULGMQMDA3WZdjIbrrpptK+dF3Rtoxvsn+XKhnfdA7pQ8ZDEz1g
SOd7VnBrgFntZeJ7zZfVZv3toUFMl923zMVVtSFEll100UUjvcYFf4U9h6xH
fPw5weZp/Esu6EWhtQxU2Um5nuQPYgu0PHZ/zcJx2P3Pfe9iujMyyMfWLMgb
fNhd1xbEh8ex+b6nMvkK/nnnurG9X6e96XUFfFd2borka9PravMZax704i76
glFfm9/UJZJF9ZEsmixZRE6BwW83f/q2bdvmbCdZ9B/WrFlTq0fGNOH2SHHt
tdgU0Ff9mPoy+0lRnRH8vSF/7VAxO4Bfu4P+RPx+N26hyn4SOifILTvnVXmJ
dSE+jjWY/7y3DbVo7Df58WYiTNsyvun+IUbGN51D+pDxTfUAGMr5nhWs9gk2
bOwl6Hj8zfkZmi+iTZg73Npefu2yLkCuD9XvUYTVH3Lj38GPe6Ze0tq1a+ds
Q62l9evXj3qzETfqx5xjN+U99FgXP46NdYOf50d8JvXqoGjNgu+N19mXD73G
THfm/kD2mo7BmgV9m9+HPkIcMPmKMf3iUsB3h+5TswlbLCI1962Ou0HeIjKQ
uYHfHfL/NL2u+PB4j3oqnKsi+dr0unLMyCjONX0GkfP4xrroQ9cVkkXNkCya
PFmEbZI+Thwvul4ojl6ySBhWj8CNlyZuPVS3usx+UgQ1qSdpTYCMsucPnzBw
36PLM8+7VNlPirCawpNiUyrD4uoZ3Etd9Kt2QVZPov2zbRnfdP+xMr7pHNKH
jG+qBxhDON+zgF/7BH2ZmnlDiBfrGqulU+ZDbBPLo5g0PzO5qxw3cYYuS5cu
zV8nVh3I4SRv14V6+tRuNNlGnXi/n4b1bvPnfPMhMLcD+cuuDkWtD/ZnFK1Z
kAFW38kFGWa6Mznb+L7suwDbImtc1+eDL4Ptq3K6U2C1iVzZxnNr9k/WgviO
+A2+P5rfQlyv9XDDlu3XPmpyXZEfzC/mGyyTr02vK9fR6gMC14bfQA35aUGy
qBmSRZMni9BVqY2I3ECnMxuTi2TRbIFO/4c//CG/733M/8qgToNdO2xfrHXc
YfWZ8BFaXymwfqKhOgYW707uy5BAJvNMu/5lw2KkWCsB9zH3oX8+rIYM54W/
WXuxBmCwJuLzfj1usHqm5JNMMvSvsXuCtWXX6xzssZxL6iBPGm3L+Cb7ryPj
m+oGfcj4pnqAMYTzPQvQ34jfT725WYYcfpuTqSXUNdynzF3M85OG5bAyhxPb
xlx8/vnnj84nOdVWa7Kstr311+B593N5LZfM+nPiBzE5wjlDp+D82VqB/Gj0
AbefZ9GaBfBfuWsNdDK31jZygm3oi16G1aJsI1fYx2rBWn4zsYf4ne2YyZ9l
G14rg3hwO48uTa7r4sWLs1WrVo32USVf617XIuz6heqeTRqSRc2RLPoPkyiL
rL8KOcUukkWzhenwoTWKaz8htp17jfVNaNj1o84Jf9tawdbQoXWF5bMOpc8Z
WD2momM2+4nln+FvDp0P6wWEPOJv1kis6d3+XSGbkvmq+7Dlp4IcL4uj4Vln
/dk1t9xyy0geThpty/gm+68j41PpBtCFjE+lB/R1vmcB81G5tfNmDWox2z1j
8Y9dgk3PctHWrVvX+fengJpj1v/B+uGSb0f9BnudZ9FAToV+a1FOHnZX5nz2
hQzh3+Qk8tyyPbG8rk2fuF0GvkIb1uePGDw/Np9rYPZYtkOGYlcw2wLzLjqd
5TMgN4j9dH8TWK/LstzBlCD77Jg5N8QtsF6zWuEMq70P9DLwe7W7/Tn9XMs6
19Vig91zzrDj49++/lX3unI8yHM/r8RyLoi9nGQki8ZHsujfDFkWccys3/z8
grI6JJJFs4NbF9WHZ8ZiKKowO4mfv8O9w33jXzueQ7O5bNiwYbwfkRC3Bolf
45JnydZVVXWFzQfvx1nZOijUZ5NngPc4L33YHFLAdSXW1n6HXyO6C7DHmhyZ
VNqW8XX230TG19UN+pTxTfSAvs/3rECcL/eOzRU809iWus4F7BvkqOtj6qrf
o0HMOLE/Jter7J5DhueYudbtfYhvg+fRr8tkc5nvyzPfD7l7Plwb/Eesd9z7
FD8r59GF/SI33GHfiUzl7xDsh+N1Y2TxEfv6F3oE+2Ld4mL1+/3X24TjI97Z
zb9h7cS1cH8HNne7z/z73PxLfr4CxF5Xzol/zlmXmh+Rv/3rBHWuq8Va+v0X
0Bt5HT/apCJZlA7JomHLIvKzOTbfV4n9tmxtLFk0G9APJWQrsFwdRlktDu4J
rqNtyzPsylN8CLzu+xIsbxK/7tAgdoR52l/7W0wDMpv7tAhsMJabiL7vy0H8
7+zf7d3Bs2s5P759dpKwdR6DdWCXcC+a3cr1908qbcv42P03lfF1dIMhyPhY
PWAI53tWIM8J29ljjz2Wbdq0Kbe1D8ne3gXcN2a3x5bnxle3Dc+wxf7YmCX7
HbmGvj+D68EzHsqfTAH1BzjPZTpGHfDr+jqFxcohy4YI9zl5vy5mn/ZfT4H1
mE+ljz7yyCP5b3D71WNv5zv67N86LpJF/SFZ1D2cU46NPCYX65GwfPny5N8p
WTRZEPfFM0gsCs+o1XVlje/WI/Cx+qA8u+7gtZUrV462o346r+N7JsbIcoaI
6R9i/T/WMtRm4Zixv9J/1PzT/IayGuMWl++fD78+pdV+Yf/EP1pOGz7vSYWa
Vjav+bGEbUOdWOuhZ2NWenJIxnfLNJxvMRkwP1qMKPNDyE6ZGtYpPI/4NW3+
ckcXdf6GArZO5n78INSJY67mnBAHlvo8UC+K7zG9gevNnDYurH3YD/Wm8FsR
74++0VXPiyZgs+aY6dFIfSnmAJsLXL/TuGDPt5hDO+9cgxQ+LPo1YmvgniFH
nX0T092lzSElkkX9IlnUD8QPcIz48pBFts5gXZiyR6Rk0eRCzAQ5jfSHY1DX
I2XfC+yk3IessXlWUs6BbcExcqzUQSFOBz9xyrhxYq/Y74033pj7ViatB5sL
PmKb07qqUcD5oyaF5Wi6o6o2yLQhGd8tfZ9vMf1Yzyc3ns7qQowziOUh3pTa
zXfeeWcuQ3ne8DVyb/my1B2hGsqzALmHxD8Rx068Lc/lJMHx4vdBbvHfUG38
IUIMMDoYMWeTWOeQmp4bN27MHn300VbiA7pCsmg4SBZ1DzkV1PLnmLlv/fjp
SWBaZJEQ0wQy0OY0YpawBY07r7IPdCbkFTE52PSIV6I3PT6pkC/CHdb/aZaQ
jO+WaTjfYrhY74MhDXpuCyFmC8kiIYQQIh0ffPDBqKbbUAa2lSHmhQkhRAzk
zfYtR0PDrWUkhJh+JIuEEEKIdGCjoB5U3/OoP6jhI4QQkwrx8dZPciiDuHoh
xGwhWSSEEEKkA/s/9Z/6nkv9sWXLlr5PjRBCCCGEEEIIIYQQQgghhBBCCCGE
EEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGE
EEIIIYQQQgghhBBCNOaXX37JXnzxxey2227LrrvuuuySSy7JVqxYERwPPfRQ
34crhJhSJIuEEEKItHz66afZAw88kN10003ZFVdcUTivXnzxxdlXX33V9+EK
IcRgQZ6efPLJ2Y477pjtsMMOlWPXXXfNXnjhhb4PWwgxZUgWCSGEEGnBz7DX
XntFzauMZcuW5X4MIYQQ2/PGG29kO++8c7b33ntnGzZsyP7xj39k27Zty77+
+uv838jR3XffPf+b8e233/Z9yEKIKUSySAghhEjLOeeck8+fV199de5veOut
t7LPPvssn0dPOOGE/L277757NLf+9NNPfR+yEEIMmnnz5uW+3ldffXW79xYs
WJDL1dWrV/dwZEKIWUKySAghhEjHk08+mc+dS5cu3e69rVu35u/ttttu2a+/
/trD0QkhxGRy66235j5en7fffjuXq7vssoti+IQQrSNZJIQQQqSDOmIPP/xw
9ttvv2333tFHH53PrdQZE0IIMT7E+SFXTznllL4PRQgxw0gWCSGEEOn4+eef
R3XGyOURQggxPvvvv38uVx955JG+D0UIMcNIFgkhhBDpeOqpp/J5lXpjQggh
xuebb74Z1eD+7rvvKrd/9913gzULhBBiHCSLhBBCiLSce+65+bx6/vnnl273
4YcfZo899lheKyWUAySEEOLf0BseuXrggQcWbvP6669n999/f3bqqafm2x5/
/PEdHqEQYhaQLBJCCCHSsueee+bz5XPPPRd8nx48xxxzTF5b9thjj83jQHfa
aad8fv3xxx87PlohhBg+J554Yi5XV65cWbgN6xp6ot13331aswghWkGySAgh
hEgHMSXMldhDivruEJ9yyCGHzIk5ufzyy/PPUXdWCCHEXOhzgYx85513KrfF
Dq01ixCiDSSLhBBCiHTccccdlXaQ3XffPd/m22+/Hb32xRdf5K9Rd5b6s0II
If4NtQOQj8jOGLRmEUK0gWSREEIIkZaFCxfmcyUxm0XQ9+7www+fE3/yyy+/
jHr2fP/9910cqhBCTATEwSMb169fv9172Js/+OCDOa9pzSKEaAPJIiGEECId
n3/+eT5PUv8kFEPyz3/+s7C+yZNPPpl/9oADDmj7MIUQYmJAbmJbXrRo0Xbv
vfjii9nOO++83dpEaxYhRGoki4QQQoi0mF/i5Zdf3u495k7ee//997d7D7vL
rrvums/Lb7zxRheHKoQQg+STTz7J/vjHP2ZnnHFGdvrpp2d77bVXLjuXLFmS
v2bj5JNPzusQ0Cf+s88+m7MPrVmEEOMiWSSEEEKk5eGHH87OPvvsfP60euzM
oe68ypxLrg7vURvFhxoo8+bNy/bYY4/s7bff7uFXCCHEcMCWjLwsG9Tnpm8Z
MjUU66c1ixBiXCSLhBBCiHSsWbOmcl5lYBdh3nzzzTe32wd+CvwV1Jr97rvv
8teefvrp7Icffuj41wghxPSgNYsQYghIFgkhhBBpII8H28rKlStHr9HvmPgV
9d8RQojmWB/5ww47rO9DEULMMJJFQgghxPjQ/446Y8R9zp8/Px8HH3xwtu++
+0b3xBNCCDGXW2+9NZehyFfqSTF222233FatuD4hRFdIFgkhhBDpYP4syveh
VooQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEII
IYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEII
IYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEII
IYQQQgghhBBCCCGEEEIIIYQQQgghhBBCbN26Ndt1112z1157Lfozhx9+eHbJ
JZe0eFTp+PLLL7MDDjggu/XWW6M/c8MNN2QLFizIvvvuuxaPTAghhBBCCCGE
EE158sknsxUrVozGqlWrgtthF7j88suza665Jl/vX3fdddlll12Wvfvuu9Hf
9dZbb2U77rjjnO+48847s6uuuiq7/vrrs5UrV+bj2muvzb/rzTffnPO5c889
d6zf2jY//vhjtvfee2cLFy7Mfv311/w1zu8VV1yRny/7ffyb1x5//PE5n9t/
//2z77//vs+fIIQQQgghhBBCiACs4c8///w8JmSHHXbIxxNPPLHddp9//nlu
v9hll13ybXbffffszDPPzD777LOo7/npp59yG8Exxxwz5/U77rgjO+ecc0b7
ZRxxxBHZBRdckG3btm203YYNG/L37rvvvvF+cIuccsop2W677Zb/VgP7yXnn
nZfNmzdv9Pv23XffbPny5dmzzz472u7999/Pdtppp2zp0qV9HLoQQgghRO+8
99572dq1a7M1a9YMZqxfv77v0zJRNIk1T8WWLVvyNQq+V9EuTWLuU6HrLIbA
nnvuOVrf//73vy/cjjiRnXfeuXauyRlnnJHHkBTZW4jJsO//5Zdfgtucfvrp
+T4+/PDDWt/dBQ899FB+7NhLQvztb38b/b4XXnihdB8bN25s8Ui74+GHH+5d
5/HH66+/3vdpmVh+++23/DlevHhx0v3yvGN35H6ZJtrSH5XvJ4SYZohJNn1p
SKNId5sUvvnmm9wOdM8999QeXcSax8Rrx2wD+DNZq2ht3R5NY+7feeed/Lpz
/W0b7gvuD/T02G1A11n0yRdffJHPDffee+9onvj73/8e3Pboo4/O7+k6YO9g
n5deemnhNtgu2YYYjCI++OCDfBviZYYGNlBssEUwP9i5feWVV4LbsD5lHfm7
3/2urcPslL51ndAosw1OGsQ58Sxa7t3FF1+cvfzyy8Ftsc0xfzH/sP6++uqr
89ivOpx66qn5/Wk20Jj5jXua2kV8H9/LNvb9bGdz7v33359fH45zGmhTf1S+
nxBimkEOFs3hV1555VgDPZT45rPPPjs7/vjjc1v0Pvvsk+ueVfrDkUce2fep
GQvmXfst/Ob58+fn8d777bff6HXmFl5jTey+zmdjGCfWPCZeOzam++eff863
wTfsxoSLdDSNuUd35LrzPNk23BfcH7fddlv0NqDrLPrkwQcfzO89sDiUonmC
+/f555+vtf8LL7ww3+cbb7xRuE2M/QSQtxwD67KhYHN9WfxajP0Ebr755nyb
Orb+ocL6LqSDnHDCCWPpP3/84x9zewHyGPlNPMSBBx6Y27BibCh9xJO2wQ8/
/JDXIFqyZMnotzGPhHjggQfyZ8e2W7RoUa1cOLNvuM9wzPzGc3rRRRfl18m9
BvzN68x9xh/+8Ifc5vD22283PCPDoG39EZTvJ4SYZsgXD83fzGVtgW8AfZjc
dNaFoe8fYvxzLOj3DP83rF69Ov9tzL++TZ6Y3TrnPUWseUy8dsw2H330Uf4+
uoVIS4qYe/RD7hWzizbdRtdZ9MVpp52W58YAcXp2z5OD6sKanvvYXfPEQGyV
2WeKiLWf2DrumWeeqXUMbWLrx7JaMLH2E/bBNmWxOpMCa0KTe+5gbVn3HoqF
+Ri5jd/+sMMOC+o/y5Yta+W7+wJ9z/19ZfZNrgfnpg6s1fkcdtAQMfMbHHLI
IaUxQMSicG8Qf2VxKZNIV/rjtOX7CSGEgY5AjIQ/fyNbmZPahnkNGct85H4/
9u5JBL2T4w+du+OOO650bkYvL4ptdUkVax6jL8fq1CeeeGK+DblLIh0pYu6B
9SHb3HTTTWNto+ss+gDbhsXNo89bLVl8xC74T+vmP2BzYV/4XcuItZ9YDs9J
J51U6zjaBH8y674yYmUJcP6RTdOArfH8QexsF/zzn//M7z3XjsO/v/76606+
vwvM/kmcAr+PeOQQ9izWjXHE3hTyS7nEzG9mZ6QfeRHr1q3Lt3HzmCeJLvXH
acv3E0IIF2IcQz4Y4vOKbM9t8NRTT43iBpHb5FBOGsQ1HnXUUcH3TOcP+T/w
ZfBeTK5oqljzlPaTV199Nd+G/FmRhpQx96nsJ7rOomus9gk1lA3uUbvv6btj
UPukzL8cwuJZbrzxxtLtYu0nwDbkZQ6Bjz/+uHTNatSxn1ieRZf6QZv4uRs2
uvSbYy9xj4MaFNOC2T9dW1WoTm4T+yfnDf21Ku87lf0EnyP7IidpEulSf4Rp
yvcTQggfNybaHUXxkG2BroefjO++6667Ov3uFJDjvHnz5u1eN59kUawjOsAe
e+wR9R2pYs1T2k+A4y+LlRD1SBlzn8p+ArrOoktYc+21115zXsPObLW0qP1o
YH+vW3+cWhXsh7ybMurYTzhe7OVD4K9//Wt+3CeffHLpdnVkPbm3bEfsxDSA
r8bt72SDa03eYpfYfcb9M8k5IoZr/yQewWrAUBfPB/sndUjrYOerqq5rKvsJ
8CxVxbsMlS71R5imfD8hhAhh+SX+IC6kS7766qtcxvs68yRz9913j+Jyx8mr
Thlrntp+cuyxx+bbda1vTispY+5T2k90nUWXEPdPvr4P+rjJONYxFkdZV74i
S9kPdoYy6thPrC7pENiwYUN+LNiJyqgj67FZsd2LL76Y8lB7hZqtIf0Hn0jX
tYCvueaa/LunoV+uW/sZiDGxc+vPIU1qP2NzYV9VvXJT2k9Mn6Mf2CTRtf5o
TFO+nxBC+DD/hOrDM++U+cDb4JFHHsm/263nPQ7UiWOerbK71wGfFfXGYmqW
2Jpz3N6EKWPNU9tPLE6zqNbptEIMO30Gxh1uLHzqmPuU9pNZvc6zznPPPZfL
r5DfuCno89REKMOtfeJC3o7d+3/+85+z22+/PTvooINqHwM9T9kHuWll1LGf
sOZm25h197fffpvHLBI3445PPvmk9HPE32O/+Mc//pH/m3wI5iL2hfwwqElu
56iMOrKefqZ9+Fbaxl3bu6NuTti4EHdCXbqUcX78NnxSdXsCl4F9h15FZVD7
xLV/UtvE5hr6FxhN7Z/U1+BzVaS0n5itjf48KWlbFnStPxrTlu8nhBA+W7du
DeoP9ODtGvrOp9LPrK46I1Uepvk9quYOKKt9UoeUseap7SfoUmy3Zs2a6h8y
JdDHMPS8NBnod0bqmPuU9pNZvM6zDus5q5GFjzgF1CDGXl8mo4j55zuJSQzB
2oz3ka+sfa666qrax4FMZh+hvEuXOvYTctxi40/cXhfuYF1YZn+xOSU03HUp
6y9eu/rqq0uPo46stzod0xR/Yri9bt1RNy9sXFiju9dxHNxeKegtKUBXRCZU
2RpC9k+Lr+HzVou8Se0TYD8xuc8p7SfYOdgupS0Z2pYFXeuPxrTl+wkhRAi3
Np876vaUGxI2d8bMHTGgp9v8X5WjTC+eVDpYyljz1PaTp59+OkpPnyYuvvji
0flB91u1alVuV8DGsGnTprwHh72PjoMv+LHHHstj6rkPiYO3msmuDpg65j6l
/WQWr/Os49sJ3ZqtTUBmYpNnX2UxI6HaJy6ubG0qXy0W/y9/+UvpdnXsJ8wL
sXYmfLKffvpp7n/3a3AgB4rApoT9wnrXIV+o64wccH34Vnurqu94HVlPXBzb
cczTBrXIQutRrmeRHW/oEJtlvyO2zloZxEPYvFVmswzVfgZsJmaPxZYCTWo/
k7fHPoj3qiKl/QTY7uCDD651vFW0LQu61h+Nacz3E0JMDvQd64pDDz00aEPZ
smVLZ8eQCvMV2Dj//PPH2p9bQz6mLxt1cM3WMk7tE0gZa57afkJ8P9thU5gV
LN+taN1m14tRVBeP3DJfZ0sdc5/SfjKL13lIdDkPGJZPaWPc3p3mj6ySx6yp
2LYMiwNEvhbFh5MzQKwKNgTmAxfrc1XlH4i1n5CLx3Z1YzYtxse19cfkI912
2235tti4QjDn8H5VLiBx//a95AGUQW4Jx9plXRDW4l315CMWKaT/LFy4sJPv
Tw29mN3fMc555LPWh7hKFpTZP3kW+Tz3u/W0qWv/tPg08kOqaMN+Qp2jNmhL
FnStPxrTmu8nhBg+lreIv60L8C+6stsGcYS+/jl0qKHi/oZxfAZ///vf5/R6
XrZsWeVnjjnmmFF8wrikjDVPbT8hnmKW4hJYY/B70VmKsDj+qmuGv+iCCy4Y
/Z065j6l/WTWrvOQ6HoeMC677LI5MnSca+/6whnr16/fbhty9m0twFqmzO9v
z2HZ+oI1nn2fb5Mk3oDXy/qfYhOxGlb2rBXFHVoOLOesDi+99FL+OYvvsvHW
W2+Vfo4cv6o6Gax33fxAH9avbu2PW265pdDWz+9mXum6Bxe6BzXuu4J7PGRD
KesnP1S4Vu5vGCcO4Kijjpqzr7LaeEW1n8FqfDGY+5r6l2JtCyntJ1Z7KXX8
idGWLOhafzSmOd9PCDFsrGZjlV8oJb7stpEqf7YrqJXlHn+ZHlkGfl/fplQV
HwAW55qiBl3KWPPU9hM7zynr0w2Z8847L7+2Reso69tX5RsH9uPWE0kdc5/S
fjJr13lI9DEPgOVr2CizNZRhsR7u8H2hxDjaM2ODv7FLFEF9qxtuuKHwfeJP
zJYZmr+ItyzKt8Hu7R+PHVPIn3rhhRfm71Fzog7U+7K5yeotMliDlkEMHP7d
Mjg37CtU+4u4uKLfF4oxs2tIrYYuYS6LiQtIBbE1du39EVPzbEi4Pp9xbEDW
88pGVSxWUe1n48QTTxztq0ntZ8D3UFWDGlLaT6jN2qYu3JYs6Fp/NKY5308I
MWz60pvd+g7uWL16dafHMQ6LFy/O82zc3kJ1/bf0JqKXrH8eqnqQvPfee6Nt
Y2NTu4o1j4nXrhPTTZ0ytsN3Mgugt5XVJ7EcnCrdELuK75tJHXNvuuOf/vSn
sbaBWbvOQ6KveYB7g1qJdq9x79eFepj+Oo4xbk5jHbD5LV26dLvX165dG7Wu
iIE4iZj1nA/5PsxV8Mwzz8yxvRbFfFIrgW3IqSvDcgSr7LEx2JrXr2nRNl3b
T4AYCb7Xv2exxRGTNAkQs8Ax0yfHjp9YqrpY7Js79ttvv8LtrWZSWeyYuwYv
i2lD7+Ha81z4zJs3r1b/nbL5LdZ+snHjxnw77Bxt0JYs6Fp/NPrI9xNCCOhL
b2Ztxxzpz5vIQua+SYB5kz5zS5YsGR1/nd4hxBeY/Zw6ZczXtp+PPvqo8DPk
a7trDnTYmPmji1jzmHjtOjHdYOeoy/VQX9AfkN/q9gb0sZjVKt2QmvRs4+tF
KWLuue52rAxir6m5V3cbl1m6zkOjj3nA1jjo3hZLx6jTS4FYLKvJSay+7QNb
Q5dQzzkUM0hNB46lqQ/csFzRe++9t9bnrN6Bmwvo1o/kuocg9yn2WcRXzneU
PdtVMP+wD85j1/RhPwFsaiEfUh/noAm2Fraeu03sn88///zosxZfxcCW5oPO
yPaWM8R6vqzGPteU7cpySqwuamg9b3VUWM+HiJ3f0NcsRg1ZUFYjG/sD2/G8
p6ZNWdCl/uj+nj7y/cTsMmnxgaJd+rKfALkEIb8h8RjESgwZ0xmw4ds5rKv7
WO014leYf8yPUeTzcPsf+vHQjKp5pO1Y85h47box3Vajlzj6WQCdoKhGmxFb
+wRC8VDjxtxbD+TQNlb3LmYbl1m7zkOjj3nAvhO55MaSx9oIsE3Y+oe1i7uW
6fI+wg+PHl8UN2G+2aqYwiJYN7LOafKbrN6BW9/A1r2Mop4pxNLE9B4BbFj8
/nHqPmMTZu7pOvYE+rKfgMXc+SNFL7+24Zk1ncONpSmz/bsw/9jnWNO792Uo
h8t6D7hzyWGHHVa4f+Iu2X9ZfqvV4A/Nh9Sk4/VQPmnM/IZPq0xfC+m4+NA4
5jb037ZlQRf6o0tf+X5idompqyBmhz7tJ/Dggw8G9Yei2mBDgVxXq0tmdQbL
5iAfN46RXBy3lw/2ozbpItY8FevWrcuPid68ol7tkyJSxtynQte5X/qYB1iz
Wu1rYt/tvqZWYQzEobM9cYysN9xePvTT7AKeP+zfVXUfsKsj65vU5yWXD9t6
k97OrC38WDN85O46LlRrhd9U1ePcxXIwynqhFmH10Kp6n7ZFn/YT9AdyEHz9
h+vTdS3nOmAb4LxZ7zeL9Yi1/ZB7Y3nP2JDA7eXT5D4aB9b95Kn4NM2Za4LF
iy5fvryV/bctC7rWH/vK9xOzS0w/LjE79G0/ATcfwR1dz6F1wB5vfSTRJdw5
qErPffTRR7eLHzBfB6PtZ7TtWPOU4N9i/lZ+67+xHjWMcWr0p4i5T4muc790
PQ8ga7j/rrnmmvxvV/4Ra1EFvYnZ1o2Ht7gqRlEsehvE1J8irgx9H9s4Na9i
wT/OeWraX4KYFat34HLWWWeNzpXvw7f+JXXtGRwra2rigGKhXia/r8/eM33a
T4B4w1AcLrFVTezjXWDxF3Zfus8evWzLwNZJjAbb0rfZZL7FlzCI7+0Kq0UT
wnJJ6vY/boL1IiMuuw3algVd6o995vuJ2aXrvGAxbIZgP0HuunmYNpjT6E0z
NKzHnFsrC1tKjP+FHhCmK1EH1HDXxeaPaYO2Y81TYnVSu9BdJoXY2idVpIi5
T4Wuc/90PQ/QO4Pvs943lptv93bIF2y4sXtuLDpxK/Z5bNRDhDgb4g1jIc7R
7yMUS6jegWE1OG24azbyp5r2fKX+JXW2YsFHQtxQn/RtPwGLv/MHdsIhQnww
583qV2BHiY3Btbgx4jrcWrluXmqXdn3q31J7pQhsPdj3y2qtjAuxRm3monQl
C7rSH/vM9xOzS0w9aTE7DMF+AuiIIf2h7XmrCbfffnt+bG6dQ+Y9O+ZQ7TNw
833N72qwFrbPt5Vj10WseSo++eSTPNZ0HBvBNOLqmE190sY4Mfep0HUeBl3P
A9Qr8X05+Eft3mY9GeLhhx8ebePXWCQey95ranOYJuhzzLlwbUwurs2fnukG
8t/yqmaBIdhPwK2t6Y4h+DJciBdh7erqOegWrv2zqP691XsJ5cu4frOuIOcE
neibb74p3Ib6sfy2tvJdOXfEbFg8cxt0KQva1h/7zvcTs4n1sxSzwfXXX5/3
aSkbVn8P/aFsO+ZKfEtt4tbddsfQ1lbMJ34NTNf+E6qhhb+f9UKRfcWNK2jT
H9dmrHkqiM0kHokcE+Vz/IcUtU98msTcp0LXuRuGNg8Qv8/968c+YTe2+ztU
39rt1cG6x8e1LfYht4ZGqN6Bi/VKtTUrcaDAPGV1LSYZckCo81V179ucXbXd
mWeeOTpHbcA9azqCO7iGyMqhgA7Bcfm1Mtwa0KGaqzfeeONo7vLtmxbTy2i7
/pvLO++8UxrrZhA3zDNSt/9VDNjNmAeb1DeKpUtZ0Kb+OIR8PzGbmP4tZgPk
V8ge0XSQJ9k2ixYt2u578VUOBfKJOKaQ/HZ7cFLr3MC3YdcCO39o3evm/vYd
C2TUjTVPBX1N0bW0pp5LqtonPnVj7lOh69wNQ5sH7rvvvnw/fl9QZI1rH3Rj
xukbaP7tq666Krhfe18xtv+mqN6BwXPnrtexpRI3wL+nIZfOlZcpBvdVnd7a
TXDrALmjqIduH2CTYi3uy+0777xzdLx+LIXVFg3ZXcD93WU9dfoEH0PqdTu6
4EUXXZTX022TPmRBG/rjEPL9xGxifReEMIaSv2PgZ9l1111Hcpx/Y/cbCtQh
57hC/iD0Cjtu6x9EHi/9IXiNOvtF9vi99tpr9NkYf4iYPdz6DkOLyRKTTZfz
ALW3iXcJYT05GNRIAavZxGvE6YVw+5exjxhYMzC3NMkPZU1B7lmIIhmPT7dJ
TZEmlNU7cKGGl+v3J6cvtt4Bc1tZ3kMRrBVDa2jgOobgWrUVUzSU/B3D7UXF
cOus9Y31awnVZbFaozZMb7NaR4z169cH9+vm5YV6A4rmdCELhJh2mL9lPxEu
Q7OfIKupK2b+nj7yCopgHiLG5Jhjjgm+/9xzz43mH3Qy9AfWCvyNbb/MDuTa
jIZac1/0S8raJ0K4dDUPYAsx/2aIyy+/fHSPUxOA7S2ujzVuka3D6i8y5s2b
V3oM2D7IwUTmMtcwz7BecOt5l0FsId9DbVcfmwM4duoIEF9FnhI+db7niSee
iPqOcamqd2Bgy3DrVpBHUFbvgHqfl156aX7usPkzrzHXLVu2rLDmhc+CBQsK
a1zY2o1cGfLOrrzyyjy/gXiHCy64IGr/dRma/YQe7nY9OK9DwnKsqeUWwvQd
s/G7dpFVq1YV7hd5YNu1dZ1nlbZkgRCzhmJbhcvQ7CeWj8wYWt006xNSVrfK
9Z/aXIT+X6RvGO68JYQPMUnufSUbm0hJV/MAvU3L+maTH+HnTPBf1mVltSc4
bvtMmc5vNVSoY2D5B25tqqpcf+wHJuOJE/Cx2oahce2115buOyXYHsrqHbhQ
79E9zqL8KCDPFPsUsQaG+a2Z54picgxbJ5fZT0KD3AO3V0tKhmQ/cfPUsMEN
Tc6zpuZZLILnKnT9yvrbALYV23Yaau8MibZkgRCzBn4DIYwh2U/cHjSh+mN9
g18M/aEMtw8Pg3mL/nBVuJ8Rwqet2idCQBfzgNkATzvttNLt3D48DGp1V/Uz
dWP/ytZ3xA6GjoE1m9lryurxnH766aPvKbKfsB5fuHBhbmdgXX7JJZfM6Qna
Bay9y+oduLi2J0ZRvQM3xsetA2J9CRis1Yrg82YbKLOfUDuYa85voNbO5s2b
o35HU4ZiP8H2ZLFWxBo2yY1qE+pOcGwPPvhg4TbUhrZcOxsxfWvcuDP+LdLR
hiwQaaG+Ec8JNdRVD264VMW2itliKPYTi+1gLF++vNdjAfKz6bVnOTfWs3j1
6tWln6MuiukP2E5i6765c1as3oSc/fLLL6O2bcoXX3zR6v75rW3m1+KzbrMX
RxfXAE444YQ5cdFN0fmupu17vu39N6GNeYB94le2+4064HwHPS/KcG0h1I6K
uZ/oZWyfIa+kiCVLluTbkEPicsMNN4w+X/R8EA+JTLc6V0X2E465T+hRwfGF
alQUgb2iKraNGEo7R1u3bp3zntlFLrvssuBneW4POOCA/P0q+0nXDMF+QmyN
5S232fs1FvLkyKGy3vbUpSHuijitqnpBri3k7LPPjvo+uy8YVjsuBs1n5bQl
C0JIV2yOW7t3iL5j8W/qPEdi+hmC/YRaDiY78NsNwf5q9VyZQ9D7+Df6Q0yt
QerQE+dVp3aLm79D/i96R1E+PrrVkUcemetZDGJiyDNmfUJ/oHFBl+P7+Q0c
F99B/MNxxx2XLKfqlltuyeN52D+DOFH8tKE1SROwfxHHb/tHP163bl2eT57i
/mrzGpCH/Je//CU/58S7uz5vy0/gHsMPyHcW1Vx00fkup+17votnahxSzwPo
0m4Mnq0NQ73bQ1DzgjiSmHsb/L4l3O/EotPD1gUdnPvGt1ET82D2mhDYxYkN
ePTRR3Mdamj2E2J7TFa4MR7XXHNNXk+jCvNf4Ksug7na7S0Hrl2lqC4sOT7c
A6x/ZD+ZC/LR7f3bdrxNDG7NV2JhLGcNmV4Fa1DkM/6nWFz7Jd+FHx7ZWDR3
aD4rpitZANIVx4eYLXfuYi4Sw+SZZ57p+xDEgOjbfsI8YvEa9KdpK8e5Dqxf
Qzm8bdb+c3sfM/jb1/0BWc/5QqfBtwDkFtvnzF8UAj331VdfLT0Orge2I+YR
5nPmD3rb2v7POeec4OewFRHfW+U3w8ZvfmhqAxKXT2y73QPMkyHwg6BXbtq0
qTIW3vLx0Umpacj85Na1q1qTsQYqWgdA3WvAdSQOyWxvrCHw3xZdC7eWns3p
pmfZ3+69gr5SRNPzDZynmPmiyflGR0SX4zxU6ShN73nOOfck57nsO5re8wa/
l7y9It9Y3f3zPr/Z7WlJbD/3fpNeMTGkngfc9ZcNrqFbNyMlbm6JjZi8H+A+
sc9QazEEcStm+4mxnyBrWROig7MWjMnhHAfq1Poyw/276hlDvuIDZT91sZpl
+D5C8Pxx7alfabk+ZfYTbFv0CiHHin532Gzauu+hb/sJdYZjZHmX+DZ7e57a
ug7unGcjZH+ZBP2Bnr1F9bGh7nyGPYRnwOo/8SwjT4rq8HUlC5rOm8xl/Ebs
sGX6/ji6i3H33XeX1h6se625h9zcRd4n9nHcnpn0sDa9v6pGgOgP9aISLn3a
T9CTrKdITO25rmD+wJbjzuX0UGgT4tyx4dPXEz9BaI5Gvttc6NpW8PfYcfo9
frBroJNRt5H30XWLYP4zP7Gfp8RcFdLv0BXICeR99o3viN/BejIEOhH7wT/h
Qp47r/v9SZnPqFnA9SDGlzUM54AaCaG4140bN458Zu7ayfoA8HoZ6Pjsn17B
IZpcg0WLFo3ec/ss4ctum7rnGz2Ac0WPDZ7JqnpZdc+3XU/0M2IM0MnRh7h3
QvVBm5xv7j2+F/2N389vQCfZsmXLdvtvcs/7sEYOHUfT/fPM2m8jdsP0Rdbl
bdWTTD0PvPnmm9vVQUC3bhP8dlxr/KZufdgQxMfceuutue+U+wu5VWQzJc6L
/ZpMrrKf2HzGmoh1FDVXea2sNsikwbkij9Bi/cn1CMW+o29yn3N/QYz9hHOH
nGftY88W/Yvauvf7tJ8QR2jPx5Bqdbr51Ha9YvsrNYF5B/nGvEBcRlHdjaHr
D8xh2BSKtmsynxF/4eoP9vk+cwmazGv4H5mHmffRL/g89xV9kkPUvdY+9913
X+n83eRa25zGNTCfJ6+lqm+FXI2xCwkh+gcdEhlQFZeQGnQh9FyTRX3XX/FB
70OHIJcmtq9l2+Df43z5/f0s/ykk7zl21pE2l5TZT/CTso1fIwmfk83Z/tyO
rMfPanDe7Lr6eZyWi8sgHt5l/vz5+ev+ubZ+iW7MOPN1aP5EB7E5zY8VwiZV
NefiC7G5v8h+0uQa4NtA72Ge5fjQH8g3aJsm55vnEL8v591sYUU0Od/oROiu
7trW8uVDcat1zze1NXjd7XWCblN0bZrc8y7ofkV6b9P9o1ebfsY9g+6PL7BN
30cb8wA2CuIIsCMMrd82cU+s+ZGH3OOca/oR+zY8bPpcA2qyGGX2E34n+8Ou
7MKakM+U+aUnCWwn1KmwWr/8PvOlu6xYsWJOHkCV/YTXyV10sXsTudkG2CiR
0V3DWslkR1u/bRyIcUCOEgPk+tz7Yuj6A2CfKbOzNNEfsD2aHZ3BbyW+r0+a
zGucW18WWN0P33fa5Fq7EFNoxxGynzS91px/9CL7LzVfU/p9iYch5kYIMXyI
o0cX6jouifWpyUdfXxLbQ6yOnS9/jYOOw+vE3BbBuqDKfmK2A+ZGF3QPXvfj
Cq2fhj+HWp1+v4+o+Q38OG93zvVrkJkvwNUXzDfmzzO2LXOb73u2ObdM76BG
q/WACtlPml4DdPOivIA2aXK+XVi3l9lPmpxvy6N346usVgbH5MqhJufb/Htu
3cLPP/98FMvhU/eedyFOhN9TFn/SZP/YT1iXdklf88AQQDaaHcCvv8Xrfh5B
mf0EQnEv1AKI8V9PIuT42XPq2sn4N7LBredQZT8JnTt8w2U2ynFZs2bNHPtY
FyA7TAYTwzOLz11dhq4/rF27Nt8OfSj0nDfVH7CfFMXz9kWTeY3P+LEVbMf2
fn7jOLqL+cHMLxOynzS91th72gSdK1VdFyHE9OHmZ/rytwvw+7Sdj54a079D
a8AYe3yV/cTeZ/g9g2xuJwfIxere0fvTxeZQcpFciM/ldfyJoe2L1qq+T9h8
ucyBLpZDyvsu6Ow257KWDkGsOGsl5uci+0nTa2D2E/Qn4jvaikP3aXq+jSr7
SZPzzRqdWHlXZ3G3d+Nom55v/34x/zXxBv52de95g+MkTps4c8td99d2Tfdv
9hPuReJpUtTHFeW4OVOsgwDfNc8IOQAuVfaTEPgo27QB9I3lKNr6gueDf/ux
+VX2kyLM7jqU+iDjwPW3PE7OURf921z4vqHE1NZhyPoD9hBsJqzpi+wnTecz
s58gh/ie2JrabdF0XsNG6NbPsbpToXyVcXQXYrk4X3a+QzKj6bU2+UYdr9je
mrHwW/nuvq+vEGKYmN2XUadPXSoslh+f0yRh/ZOZZ138eEnWW0V118rsJ9iT
LAbA5+CDDx7N7ax7mXPKagvYetLvZYnewOt+/waL+bB4SWrNvPLKK3O2oS4J
Ng5sERxjyO5mtcbc3A3wY2OpZ2BrJDDdB72S31VkP2l6DThm1trk+1KH0nKA
2+6VN875hir7SdPz7WN6Dn2uXMa556m9un79+jwOhe2Iq/Z9vOPc8+TUW95a
kf2k6f6xn3DtOH/Ymoh55t7x9X1RD64/erWvkxt2T1kuBX9zDXh+3WFreXuP
HBVAjvAZbAk+yBab96iRMokgR4hXD/kebN3EoK4ktiX+7Z87t8+M/Y1NmWvD
+UTehGr+mp+avhuTDGtg1tdmQ+rDj4Pcb9uP3gZD1R+Yx82WDkX2k6bzGfYT
ZA77JMeVeZk5oU5/x5SMM2/yW5nHqAfL9ST2KpQb1vRaW70pKLOfNL3W1kuO
2GruJeQSv2VcrO4edRCFEMKHmg82T5h/tWvQbTmGmL4MQwIdk/Pm17mzuibM
r0BdrlCP0Cr7CXOc5de6MFfaNSNfh1ht+64Q6BDmU/Brq3PsvOfOd1ZvjddZ
73Jd+D7f5873Mk9Znzn8G34PUtPZqWPgsnTp0vx18iyAdTr1JQFbP3OgxZ2X
2U+aXgPW164flvPIb7B5vi3GOd9QZT9pcr598PFYTTzfnzPOPU/NfdbKpict
WLBgu35WTe954hLYn1FkP2m6f/RJ6mW68cnky7N9UV1FUY1ruw/VErZrYj5J
9G6eW39YbXHmEv62Pp1W5zHU44J6uvbdRT7soWNyIyS3XPsJzzG2pNC5s9oC
DHuN58aN/wnVhrL11CTGTbiYPGLQt6NrTKZS02TSGKL+ANg0qFthFNlPms5n
5JFgTzF9GdlCfAbzZln+bVuMoytyvThX5CnxefRE6rj6NLnWnF/zg0GZ/aTp
tea4qJ1lUDuF7d0agE2gdnRVbR0hxGzCmsB0IGRgHzFqllMZsi9MAlZP0vqa
Mi/YfEXPNXxbzKmhNVZM/RP0AHeNxnzk9oth3mSboj4B6MDWyyB0fa2Wm9nr
WUdYrVkG/fjYxq0xFoLYIfvNLrZGwb9DHCY+TYu1N53R+oKYbWfx4sVzbP5l
9hMY5xq42Lmu6vc8DuOe7yr7SZPz7cI9YrpmkR82xfm23rbIH7/WW917nrp2
HK/bW7jIftJk/0VYXdwh1pmcFKy3JveP30uEeq92TapySk239/N3WPfzemg9
gC3P7MqTCvmY/IZQfCNxdRZTUYatIf3tTO6Gep6S+2jXbdw+oX1C7IzdY33E
v2LTMh1s27ZtnX//uAxRf6A+tm8PKbKfQCr9wc5FX/WoU8xrnF+L5fN7n9W9
1r4fDMrsJ+PqLi4xfQqFEKIJFt9oa5iua7kjW1l3mGycVB8ua0zmZeZb5DX/
Rre0WrzE5FbVNymzn3CebG3Avpk70DVM32CuK7J9MW9xbd0enY899th22zEf
2v75HejirEmtNw3Dte8zr/pzq9vrz49ZoBax9S6xPoXoiqxb7HXrC2TrKexp
7rDj49++v7PuNeB4mOP9c2Z5JcSHtknd8+1SZT+BOufbBVsD26BjWR4TeQ2+
rlL3fKPzrFu3brvvK8qnrnvPs4ZkuPeL9WBnDennCdXdP3oncQ3+ObN7vqpm
jSiGe8t6QLj2L4szN/uGX+/EBT3eekYQS+DGMbIf/Nvs370HiM22dWsoT25S
YK3Gb/DrKppNpGitYnBO3F6sfM6NQWXNwnmitoDBfW89kkNyZFJAJtnvtnyv
LmEOtd6rfl33SWJI+gMym30gO9z5gGNhW/7t2w/qzmd8N3YVv3+Z1einV14f
1J3XiAnhvPl6UFEdEqhzrbF9cD7d68B9bnYp/vZ7fNbVXYpiRKyWrjunCCHE
uKAfEe9r81UobrrN70bnM73BjZGcVNBB0cFZJ7ox4vinyVkoIsZ+YrAf5il3
HcF6t6jHNDGMzF2unkIsCnpvCPZFXqsbP4tOgx7hfqfVGvT7soCtR/ycDGCO
Zl+uj5l7gd/kxs7jy8RH4Q7Tc7ln+Tt0TutcA4sH9Xt7Wh2ALnKYY8+3T4z9
BGLPt0E8CDqRG/PM9ugroT4Udc636Uy+jdTWx+SSh4i959mvf8/Yd2Jrs1yO
pvu3nlZ+DQ18x6HXRT2499CTLU4OnZx8dju37trdx+YQ5JEN/nZzuVgnIPd4
j3vO6i34vtFJBfsj5w4bIjHuJ5100sgv4teKdWHt4Z87O39uvg55FbbGpx+a
+esnrV6ZC7197N4h3rFLuN/dmjOMsus0CQxFf2Cf/lzAsPU9/w713aszn1lu
D3ZHF+sf7L/eNbHzGj0GOF7fnmS13Yv6h8dea+xg/nVAtpu9kr9DdZrr6C6s
Hbhv/HouoVwmIYQYF3pe2LzdRc965kzWONSmtTnSHVVx8tMKOaL8fuoqpAR/
o/kIiIVk4H/Fj2I5pOPAnMX6xsXiMv3XU8C8yb6Ji0gBfiJ+w9dffz16DX80
39F1j9q6cA3RC1LWKbIYcvZr9ws157iWKWyb3HN+nD86mPkE2+hlw/qZ64n+
mwLW2r6vHbsn3/H8888n+Y5ZB7slaxPqdiDDeCZTwhzEGof1AXaTaepPS8wN
NnN+H4O4sZS1sFlX4vegTx+yfpL7URBvYP4bbE5+L5g2QPYhP/C7+/oPMrCL
YxgKXesPrK0tdiEF2HO5f1z/C88acwTfMSm1lKhXwjl3/QvoFRZbFsp5HBfr
85kqbo2YYb/n9erVq/Pv8OvQCiHEOODrtXkbf77FUo4zyLmgDiDymHrq5Isg
1/D1WY5Q2Zi1XqDo72Y3N58f62LsHVV5nVWYTaZo+LW5moAfg/hIcorxI2Bz
MNtDma+4LszlFofqnqcUcy++F+I48KcS/8m+yfUYYrwn8WHcL1bT1XRBXktR
79ByXULDzyNvAn4q9sO1o1cI59z6qKTO2+P+5nvsPFk9vHHBDsN+qF2HD43c
I66B+u8IMTng77b6DpbbNK7+w/qTtSZ5n8RKMr9TV8XyFUI+I3cQDzlLdKU/
AHO65YLYvJnifD/66KP5PMO8Rn0g/o0tDl/EJEENdO5PcpWY1yy2LHUNF+zV
7rxsuty4uZPYHRcuXJjbrvALs+Zg3+h3QgiRCmpfVNkyuh74ucVkgq7A+nHD
hg2t1lxtC+qWoveiC82aDa8PyGPetGlTnlOD3tRHr69x4HiJW2bNxX/L8qyE
EMOCeCPsn33rPP6YhhyyJky6/kDMCXFezGd99S1OAT4j+vIwr23evHni+mAC
8XHYL7keblyxEEKMC7mIlts8pEHMihBCCCFEW1hdmCGNop4wQgghhOgf6lpb
n4qhDHxB8uEKIYQQok2oh9m3zuOPSe5fJIQQQgghhBBCCCGEEEIIIYQQQggh
hBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQggh
hBBCCCGEEEIIIYQQQswCb775Znb33XdnK1euzC677LJsxYoVwcH7QgghhBDT
wHfffZdt2rQpu/nmm7Orr766UP9hbN26te/DFUIIIURP/PTTT9l1112X7bzz
ztkOO+xQOXbcccfstttu6/uwhRBCCCHG4uWXX87mz58fpf8wDjjggOzjjz/u
+7CFEEII0QPff/99tt9+++U2kXXr1mVbtmzJ3nvvvezLL7/MPvvss2yPPfbI
9YU33ngj+/rrr7Nvvvkm++WXX/o+bCGEEEKIsXjggQdyHefoo4/Onnrqqey1
117LPvnkk1zfWbNmTf7eiSeemP/NIEZFCCGEELPLhRdemOsH2E58brzxxvy9
4447rocjE0IIIYRohy+++CL3He29997b2UWIy91pp51yHQifkhBCCCEEPPTQ
Q9nf/va37V7/9ddfs1122SXXHaiJIoQQQggxLXz66afZXXfdlX377bfbvXfH
HXfk+s/ixYt7ODIhhBBCTBqbN2/OdQfyd4QQQgghZoWDDjoo14HI7xFCCCGE
qOLiiy/OdYezzz6770MRQgghhOiEH374YVQrlponQgghhBBV7LPPPrnu8Pjj
j5duR9zrE088kT377LN5LrEQQgghxKSycePGXP/53e9+F7X9iy++mNfbF0II
IcRsgh5gfYqpoRbigw8+yPv20PPviiuuyA477LD8M+eee27HRyuEEEIIkYZT
Tz0112cuv/zywm1eeOGFvHbK4Ycfnm9Lrx4hhBBCzCb04kEfWLBgQeE29PrD
vuLWrKdPD5+7//77uzhMIYQQQoik7Lbbbrkus3Xr1sJtrr766mzFihXZpZde
KvuJEEIIMeNgG0EfoP58EWeddVZuP/n4449Hr5nP5vbbb+/iMIUQQgghkvHu
u+/megz9B2OwXB/ZT4QQQojZ5Lfffst22mmnXB9wbSMh3NyeH3/8Mdt1111z
m8q2bdvaPkwhhBBCiKT8+c9/zvWfpUuXRm0v+4kQQggx22zYsCHXBZYtWxZ8
H9+My/PPP5/dfPPN2b777pvbT55++ukuDlMIIYQQIil777137gd65513tnuP
Xjyff/75nNdkPxFCCCFml19//TXvu4MdxK1rAtSUNRuJy9q1a/Mc4D333DPb
eeedsxtuuKHLQxZCCCGEGBvzH91yyy3bvUdecshOIvuJEEIIMTuQf0PsyJln
npmdccYZ2SGHHJLrAfPmzcv/tnHaaaflthPyel566aXC/R1//PGVNeuFEEII
IfqG+rDLly/P9Rzqt1nu8umnnz5HBzrhhBPy19Fx8DO5yH4ihBBCzA5m7ygb
xLESz3rRRRdlX375Zf45aqTcc8892VtvvTVnf08++WT+GeJQhBBCCCGGCPk5
VfqP1ZE99NBDc/0mhOwnQgghhKiCmifoCwcddNCc19944438dXw4QgghhBDT
jOwnQgghhKjiww8/zPWFCy+8cM7rxKjwOvGwQgghhBDTDDXg0HtWrVrV96EI
IYQQYsDcf//9eVzrEUcckdePJccHHeKss87Kfvnll74PTwghhBCiFY477rhs
9913z+NtyXNm8PeiRYv6PjQhhBBCDJSff/45e/HFF3NbylNPPbVdXz8hhBBC
CCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBC
CCGEEEIIIYQQQgghhBBCCCGEEEIIIYQQQgghhBBCCCGEECLE/w//X0xG
    
    "], {{0, 102.}, {552., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->144],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{552., 102.},
  PlotRange->{{0, 552.}, {0, 102.}}]], "Input",ExpressionUUID->"3630e18b-fde3-\
43fc-8f6d-810ee6cbf5d0"],

Cell[TextData[{
 "The components section, defines the various terms in the previous equation. \
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalM]", "p"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6a6a9ca9-bc3d-4be5-9436-adfb4f070898"],
 "  is defined in the variable \[ScriptCapitalM]p"
}], "Item",
 CellChangeTimes->{{3.884430879222867*^9, 
  3.884431010505756*^9}},ExpressionUUID->"9f07f539-a304-47a5-85a7-\
f1c3c37e334a"],

Cell[CellGroupData[{

Cell["Components (run to define components)", "Subsection",
 CellChangeTimes->{{3.884430427508304*^9, 3.884430431084655*^9}, {
  3.884430518272212*^9, 
  3.884430550730556*^9}},ExpressionUUID->"9f64baba-907f-40ee-8106-\
aff972a9335c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Pentagon", " ", "with", " ", "12", " ", "adjacent"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.87671145100408*^9, 3.876711468242363*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"8529e73c-8a36-452e-8775-964a75020d2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M5ptpenta12", "[", 
    RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_"}], "]"}], ":=", 
   RowBox[{"8", " ", "2", 
    SqrtBox["2"], " ", "p", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["2", "p"], " ", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a4"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a4"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "-", "p", "+", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a3"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a4"}], "]"}]}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a3", ",", "a4"}], "]"}], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a4"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a5"}], "]"}]}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a4", ",", "a5"}], "]"}], "-", "1"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "p"], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a3", ",", "a5"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "-", "p", "+", "1"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], "p"], 
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a4"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a4"}], "]"}], "-", "1"}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "-", "p", "+", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a3"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a4"}], "]"}]}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a3", ",", "a4"}], "]"}], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a4"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a5"}], "]"}]}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a4", ",", "a5"}], "]"}], "-", "1"}]], "-", "1"}], 
        ")"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "p"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"3", "-", "p"}], ")"}]}], 
        RowBox[{"2", "p"}]], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a3", ",", "a5"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "-", "p", "+", "3"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a5"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a3", ",", "a5"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a3"}], "]"}], "-", "1"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a4"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a5"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a4", ",", "a5"}], "]"}], "-", "1"}]]}], "+", " ", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a3"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a3", ",", "a5"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a5"}], "]"}], "-", "1"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a3"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a4"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a3", ",", "a4"}], "]"}], "-", "1"}]]}], "+", 
      RowBox[{
       FractionBox["p", "2"], " ", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a3"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a3", ",", "a5"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a5"}], "]"}], "-", "1"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a5"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a3", ",", "a5"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a3"}], "]"}], "-", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a2", ",", "a4"}], "]"}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a5"}], "]"}], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a4"}], "]"}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a3"}], "]"}], "-", "1"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "p"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a2", ",", "a5"}], "]"}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a3", ",", "a4"}], "]"}], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a3"}], "]"}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a4", ",", "a5"}], "]"}], "-", "1"}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"7", " ", "p"}]}], 
       RowBox[{"2", " ", "p"}]]}], ")"}], 
    SuperscriptBox[
     RowBox[{"y", "[", 
      RowBox[{"a1", ",", "a2"}], "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a2", ",", "a3"}], "]"}], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a3", ",", "a4"}], "]"}], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a4", ",", "a5"}], "]"}], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a1", ",", "a5"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.876723497340927*^9, 3.876723503289814*^9}, 
   3.876723569286145*^9, 3.87672367417775*^9, {3.884431072514844*^9, 
   3.884431075042224*^9}},ExpressionUUID->"80d55ce1-7f6c-4eec-85cb-\
c198dd3e34dc"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Pentagon", " ", "with", " ", "12", " ", "not", " ", "adjacent"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.87671145100408*^9, 3.8767114784907312`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4965598a-2d25-40fc-9680-ddd636d68daf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M5ptpentaother", "[", 
    RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_"}], "]"}], ":=", 
   RowBox[{"4", "*", "2", 
    SqrtBox["2"], " ", 
    SuperscriptBox["p", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a5"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a5"}], "]"}], "-", "1"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a5"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a3", ",", "a5"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a3"}], "]"}], "-", "1"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a4"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a4"}], "]"}], "-", "1"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a4"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a3", ",", "a4"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a3"}], "]"}], "-", "1"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a5"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a5"}], "]"}], "-", "1"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a1"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a4", ",", "a1"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a4"}], "]"}], "-", "1"}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", "2"}], ")"}], 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a5"}], "]"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a2", ",", "a4"}], "]"}], "-", "1"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["2", "p"], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a2"}], "]"}], 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a4"}], "]"}]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a4", ",", "a5"}], "]"}], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a3"}], "]"}], "-", "1"}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["2", "p"], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a2"}], "]"}], 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a2", ",", "a5"}], "]"}]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a4", ",", "a5"}], "]"}], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a3"}], "]"}], "-", "1"}], ")"}]}]]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"p", "+", "1"}], ")"}]}], 
        SuperscriptBox["p", "2"]], 
       FractionBox[
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a4", ",", "a5"}], "]"}], "-", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "p"], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"a1", ",", "a2"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a3", ",", "a4"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a5"}], "]"}], "-", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "p"], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"a1", ",", "a2"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a3", ",", "a5"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a4"}], "]"}], "-", "1"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "p"}], "p"], " ", 
       FractionBox[
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a1", ",", "a4"}], "]"}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a2", ",", "a3"}], "]"}], "-", "1"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "p"}], "p"], " ", 
       FractionBox[
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a2", ",", "a5"}], "]"}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a3"}], "]"}], "-", "1"}]]}], "-", 
      FractionBox[
       RowBox[{"2", "-", "p"}], "p"]}], ")"}], 
    SuperscriptBox[
     RowBox[{"y", "[", 
      RowBox[{"a1", ",", "a2"}], "]"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a1", ",", "a3"}], "]"}], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a2", ",", "a3"}], "]"}], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a2", ",", "a4"}], "]"}], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a4", ",", "a5"}], "]"}], 
    RowBox[{"y", "[", 
     RowBox[{"a1", ",", "a5"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8767115862762823`*^9, 3.876711596678762*^9}, {
  3.884431080150342*^9, 
  3.884431083583576*^9}},ExpressionUUID->"d58b2fba-5825-42e4-bb63-\
b1e88a41ca9b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Triangle", " ", "with", " ", "12", " ", "as", " ", "the", " ", 
   "disconnected", " ", "part"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8767119043364563`*^9, 3.8767119458901997`*^9}, {
  3.8767122255949097`*^9, 3.876712240475387*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b42c2e5f-b64e-4d87-aa2f-ed554a500608"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M5pttrispecial", "=", 
   RowBox[{"8", "*", "2", 
    SqrtBox["2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "1", " "}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "-", 
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"1", ",", "4"}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"1", ",", "5"}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "5"}], "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "5"}], "]"}], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"1", ",", "5"}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "5"}], "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}], "-", "1"}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"p", "-", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p", "-", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]]}], ")"}], 
    SuperscriptBox[
     RowBox[{"y", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "p"], 
    RowBox[{"y", "[", 
     RowBox[{"3", ",", "4"}], "]"}], 
    RowBox[{"y", "[", 
     RowBox[{"3", ",", "5"}], "]"}], 
    RowBox[{"y", "[", 
     RowBox[{"4", ",", "5"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8767121866804943`*^9, 3.876712216066346*^9}, {
  3.884431089401142*^9, 
  3.884431089644841*^9}},ExpressionUUID->"370dc359-47e0-4ab7-b8d3-\
c92895c563bf"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Triangle", " ", "with", " ", "12", " ", "both", " ", "in", " ", "the", 
    " ", "triangle"}], ",", " ", 
   RowBox[{"i", ".", "e", "."}], ",", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a4", ",", "a5"}], "}"}]}], "}"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8767119043364563`*^9, 3.8767119458901997`*^9}, {
  3.8767122255949097`*^9, 3.876712266117858*^9}, {3.8767123264162416`*^9, 
  3.876712334768725*^9}, {3.8767124651626463`*^9, 3.876712484716693*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"48cff6c0-ff20-4dad-973f-889413bef164"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M5pttriother1", "[", 
    RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "*", "2", 
    SqrtBox["2"], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a4", ",", "a5"}], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a4"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a3", ",", "a4"}], "]"}]}], ")"}], "  ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a5"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a3", ",", "a5"}], "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a2", ",", "a3"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a4"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a3", ",", "a4"}], "]"}]}], ")"}], "  ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a5"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a3", ",", "a5"}], "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a1", ",", "a3"}], "]"}]}]], "+", 
      RowBox[{
       FractionBox["2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a4"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a4"}], "]"}]}], ")"}], "  ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a5"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a5"}], "]"}]}], ")"}]}], 
        RowBox[{"1", "-", "p", "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}]}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"p", "-", "2"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"a1", ",", "a4"}], "]"}], "+", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"a2", ",", "a4"}], "]"}], "-", "1"}], ")"}], "  ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"a1", ",", "a5"}], "]"}], "+", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"a2", ",", "a5"}], "]"}], "-", "1"}], ")"}]}]}], 
          RowBox[{"2", "-", "p", "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a2"}], "]"}]}]], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "p"}], ")"}], 
          FractionBox[
           RowBox[{"  ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Delta]", "[", 
                RowBox[{"a1", ",", "a4"}], "]"}], "+", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"a2", ",", "a4"}], "]"}], "-", "2"}], ")"}], "  ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Delta]", "[", 
                RowBox[{"a1", ",", "a5"}], "]"}], "+", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"a2", ",", "a5"}], "]"}], "-", "2"}], ")"}]}]}], 
           RowBox[{"3", "-", "p", "+", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}]]}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "p", "+", 
            RowBox[{"p", " ", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"a4", ",", "a5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], 
    SuperscriptBox[
     RowBox[{"y", "[", 
      RowBox[{"a1", ",", "a2"}], "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a2", ",", "a3"}], "]"}], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a1", ",", "a3"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"y", "[", 
      RowBox[{"a4", ",", "a5"}], "]"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.876691810186494*^9, 3.8766918969278316`*^9}, {
   3.876691982921521*^9, 3.876691985335627*^9}, {3.8766920490207148`*^9, 
   3.876692079067934*^9}, {3.876712308661718*^9, 3.8767123089144373`*^9}, {
   3.876712347949695*^9, 3.8767123508630466`*^9}, {3.8767123939842043`*^9, 
   3.8767124532268467`*^9}, {3.876713367563591*^9, 3.876713378412962*^9}, 
   3.8767163419739847`*^9, {3.876716400807907*^9, 3.876716427811215*^9}, {
   3.8844310949708853`*^9, 
   3.884431095238432*^9}},ExpressionUUID->"2deecefe-46a6-4441-b0e6-\
09423b0041c5"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Triangle", " ", "with", " ", "12", " ", "in", " ", "two", " ", "part", " ",
    "of", " ", "the", " ", 
   RowBox[{"diagram", ".", " ", "The"}], " ", "partition", " ", "is", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a2", ",", "a3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a1", ",", "a4", ",", "a5"}], "}"}]}], "}"}]}], "*)"}]], "Input",\

 CellChangeTimes->{{3.8767119043364563`*^9, 3.8767119458901997`*^9}, {
  3.8767122255949097`*^9, 3.876712266117858*^9}, {3.876712492673716*^9, 
  3.876712516421152*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"ee366f78-d7a9-422d-b292-f17846e6e2fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M5pttriother2", "[", 
    RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "*", "2", 
    SqrtBox["2"], " ", "p", 
    RowBox[{"(", 
     RowBox[{"p", "-", "1"}], ")"}], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a2", ",", "a3"}], "]"}], "-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a2"}], "]"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a2", ",", "a5"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a3"}], "]"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a3", ",", "a5"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a1", ",", "a5"}], "]"}], "-", "1"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a2"}], "]"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a2", ",", "a4"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a3"}], "]"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a3", ",", "a4"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a1", ",", "a4"}], "]"}], "-", "1"}]], "+", 
      RowBox[{
       FractionBox["2", 
        RowBox[{"p", 
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a4"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a5"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a3", ",", "a4"}], "]"}], "+", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a3", ",", "a5"}], "]"}], "+", "p", "-", "2"}], ")"}]}], 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a4", ",", "a5"}], "]"}], "-", "1"}]]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"p", "-", "2"}], 
        RowBox[{"p", "-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a2"}], "]"}], 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a4"}], "]"}]}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a5"}], "]"}], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a2"}], "]"}], 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a2", ",", "a5"}], "]"}]}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a1", ",", "a4"}], "]"}], "-", "1"}]], "-", 
         RowBox[{
          FractionBox[
           RowBox[{" ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "p"}]}], ")"}]}], 
           RowBox[{" ", "p"}]], " ", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a2"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a2", ",", "a3"}], "]"}], "p"], "+", "1"}], ")"}]}]}], 
     ")"}], 
    SuperscriptBox[
     RowBox[{"y", "[", 
      RowBox[{"a1", ",", "a2"}], "]"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]], " ", 
    SuperscriptBox[
     RowBox[{"y", "[", 
      RowBox[{"a2", ",", "a3"}], "]"}], "2"], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a1", ",", "a4"}], "]"}], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a4", ",", "a5"}], "]"}], 
    RowBox[{"y", "[", 
     RowBox[{"a1", ",", "a5"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.876691810186494*^9, 3.8766918969278316`*^9}, {
  3.876691982921521*^9, 3.876691985335627*^9}, {3.8766920490207148`*^9, 
  3.876692079067934*^9}, {3.876712308661718*^9, 3.8767123089144373`*^9}, {
  3.8767159492188873`*^9, 3.876716020946782*^9}, {3.876716225887203*^9, 
  3.876716231209216*^9}, {3.88443110076342*^9, 
  3.884431101048059*^9}},ExpressionUUID->"6d4dd521-10ad-46ba-b6fd-\
4ec1e7a4b644"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"New", " ", "R"}], "-", 
   RowBox[{
   "symmetry", " ", "structure", " ", "with", " ", "1", " ", "inequivalent", 
    " ", "diagrams"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8767119043364563`*^9, 3.8767119458901997`*^9}, {
  3.8767125219501762`*^9, 3.876712523483227*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d51a615d-0bd8-437a-817d-696236098c47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M5ptnewspecial", "=", 
   RowBox[{"4", "*", "2", 
    SqrtBox["2"], " ", 
    SuperscriptBox["p", "2"], 
    RowBox[{"(", 
     RowBox[{"p", "-", "2"}], ")"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"1", ",", "5"}], "]"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "-", "1"}], ")"}]}]], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"1", ",", "5"}], "]"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "4"}], "]"}], "-", "1"}], ")"}]}]], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "4"}], "]"}], "-", "1"}], ")"}]}]], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "5"}], "]"}], "-", "1"}], ")"}]}]], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"1", ",", "4"}], "]"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "-", "1"}], ")"}]}]], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"1", ",", "4"}], "]"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "5"}], "]"}], "-", "1"}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["2", "p"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{" ", "1"}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{" ", "1"}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "5"}], "]"}], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{" ", "1"}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "-", "1"}]], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{" ", "1"}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "4"}], "]"}], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{" ", "1"}], 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "-", "1"}]]}], ")"}]}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"y", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{
      RowBox[{"-", "3"}], "+", "p"}]], " ", 
    RowBox[{"y", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"y", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"y", "[", 
     RowBox[{"1", ",", "4"}], "]"}], 
    RowBox[{"y", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"y", "[", 
     RowBox[{"1", ",", "5"}], "]"}], 
    RowBox[{"y", "[", 
     RowBox[{"2", ",", "5"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.876711968922605*^9, 3.876712046698658*^9}, {
  3.8767120892515297`*^9, 3.876712091363534*^9}, {3.884431106413473*^9, 
  3.884431106610612*^9}},ExpressionUUID->"36175f3d-ae00-48b1-bab9-\
c2877763ab9f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"New", " ", "R"}], "-", 
   RowBox[{
   "symmetry", " ", "structure", " ", "with", " ", "6", " ", "inequivalent", 
    " ", "diagrams"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8767119043364563`*^9, 3.876711929897861*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"2d4e3d1e-89ff-44cb-88de-8e813646de78"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M5ptnewother", "[", 
    RowBox[{"a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "4"}], "*", "2", 
    SqrtBox["2"], " ", "p", 
    RowBox[{"(", 
     RowBox[{"p", "-", "2"}], ")"}], 
    RowBox[{"(", " ", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a2", ",", "a3"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a5"}], "]"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a2", ",", "a4"}], "]"}], "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a1", ",", "a4"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a2", ",", "a5"}], "]"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a3"}], "]"}], "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a2"}], "]"}], "-", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"a1", ",", "a3"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"a2", ",", "a4"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"a3", ",", "a4"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"p", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a2", ",", "a4"}], "]"}], "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a1", ",", "a3"}], "]"}], "-", "1"}], ")"}]}]]}], ")"}], 
    SuperscriptBox[
     RowBox[{"y", "[", 
      RowBox[{"a1", ",", "a2"}], "]"}], 
     RowBox[{
      RowBox[{"-", "3"}], "+", "p"}]], " ", 
    SuperscriptBox[
     RowBox[{"y", "[", 
      RowBox[{"a1", ",", "a3"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"y", "[", 
      RowBox[{"a2", ",", "a4"}], "]"}], "2"], " ", 
    RowBox[{"y", "[", 
     RowBox[{"a1", ",", "a5"}], "]"}], 
    RowBox[{"y", "[", 
     RowBox[{"a2", ",", "a5"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87671182926539*^9, 3.876711889492119*^9}, {
  3.88443111035539*^9, 
  3.884431110576889*^9}},ExpressionUUID->"dd0311ce-b32d-46ae-80eb-\
569465fc23b1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Final result", "Subsection",
 CellChangeTimes->{{3.884430498297806*^9, 
  3.884430500156415*^9}},ExpressionUUID->"cabd147e-5afd-4f53-9b78-\
cd0a7177f553"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M5ptpenta12", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
       RowBox[{"M5ptpenta12", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}], "+", 
       RowBox[{"M5ptpenta12", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}], "+", 
       RowBox[{"M5ptpenta12", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}], "+", 
       RowBox[{"M5ptpenta12", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}], "+", 
       RowBox[{"M5ptpenta12", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], ")"}],
      "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M5ptpentaother", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
       RowBox[{"M5ptpentaother", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}], "+", 
       RowBox[{"M5ptpentaother", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}], "+", 
       RowBox[{"M5ptpentaother", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}], "+", 
       RowBox[{"M5ptpentaother", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}], "+", 
       RowBox[{"M5ptpentaother", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], ")"}],
      "+", "M5pttrispecial", "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M5pttriother1", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
       RowBox[{"M5pttriother1", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}], "+", 
       RowBox[{"M5pttriother1", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], ")"}],
      "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M5pttriother2", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
       RowBox[{"M5pttriother2", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}], "+", 
       RowBox[{"M5pttriother2", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}], "+", 
       RowBox[{"M5pttriother2", "[", 
        RowBox[{"2", ",", "1", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
       RowBox[{"M5pttriother2", "[", 
        RowBox[{"2", ",", "1", ",", "4", ",", "3", ",", "5"}], "]"}], "+", 
       RowBox[{"M5pttriother2", "[", 
        RowBox[{"2", ",", "1", ",", "5", ",", "3", ",", "4"}], "]"}]}], ")"}],
      "+", "M5ptnewspecial", "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M5ptnewother", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
       RowBox[{"M5ptnewother", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}], "+", 
       RowBox[{"M5ptnewother", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}], "+", 
       RowBox[{"M5ptnewother", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}], "+", 
       RowBox[{"M5ptnewother", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}], "+", 
       RowBox[{"M5ptnewother", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
      ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.876712557701371*^9, 3.876712597892455*^9}, {
   3.876712658288595*^9, 3.8767128249921427`*^9}, {3.876712876377729*^9, 
   3.876712878319392*^9}, {3.8767129399323606`*^9, 3.8767129791304493`*^9}, 
   3.876713396487639*^9, {3.884430502872941*^9, 3.8844305099095783`*^9}, {
   3.884431003877679*^9, 
   3.884431005587617*^9}},ExpressionUUID->"ed14d93e-f468-4033-95e1-\
63ac39179c53"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8767128750096827`*^9, 3.87671288152386*^9}, 
   3.876713444362693*^9, 3.87671628997379*^9, 3.8767165084875727`*^9, 
   3.87672355569209*^9, 3.87672373757414*^9, 3.876774384978002*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"a5140896-10dc-4185-9472-d05bb9ee0047"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 757},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"db9f2e6e-b9b1-4a3b-b56f-c28a297ae5c3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 179, 3, 54, "Subsection",ExpressionUUID->"1d9d4c9e-7f31-4c9f-b75b-30c1ef47bd76"],
Cell[762, 27, 267, 6, 44, "Input",ExpressionUUID->"cf846424-7a4e-433f-90ff-4d1d7e197810"],
Cell[1032, 35, 261, 6, 44, "Input",ExpressionUUID->"ad8cb8d7-adfb-4972-b257-8d31a37c3b04"],
Cell[1296, 43, 2105, 56, 101, "Input",ExpressionUUID->"4f54e34c-41af-4b43-a67e-c7a7a9d47f47"]
}, Closed]],
Cell[CellGroupData[{
Cell[3438, 104, 158, 3, 53, "Section",ExpressionUUID->"b27bf7d4-bceb-4ab4-88f6-688c566a99cf"],
Cell[3599, 109, 233, 4, 32, "Item",ExpressionUUID->"1d2f51b4-57a3-4553-9def-e23c4d956dc4"],
Cell[3835, 115, 35591, 589, 115, "Input",ExpressionUUID->"3630e18b-fde3-43fc-8f6d-810ee6cbf5d0"],
Cell[39429, 706, 467, 12, 35, "Item",ExpressionUUID->"9f07f539-a304-47a5-85a7-f1c3c37e334a"],
Cell[CellGroupData[{
Cell[39921, 722, 234, 4, 54, "Subsection",ExpressionUUID->"9f64baba-907f-40ee-8106-aff972a9335c"],
Cell[40158, 728, 258, 5, 30, "Input",ExpressionUUID->"8529e73c-8a36-452e-8775-964a75020d2c"],
Cell[40419, 735, 7267, 213, 198, "Input",ExpressionUUID->"80d55ce1-7f6c-4eec-85cb-c198dd3e34dc"],
Cell[47689, 950, 272, 5, 30, "Input",ExpressionUUID->"4965598a-2d25-40fc-9680-ddd636d68daf"],
Cell[47964, 957, 6701, 202, 163, "Input",ExpressionUUID->"d58b2fba-5825-42e4-bb63-b1e88a41ca9b"],
Cell[54668, 1161, 358, 7, 30, "Input",ExpressionUUID->"b42c2e5f-b64e-4d87-aa2f-ed554a500608"],
Cell[55029, 1170, 3219, 94, 95, "Input",ExpressionUUID->"370dc359-47e0-4ab7-b8d3-c92895c563bf"],
Cell[58251, 1266, 699, 16, 30, "Input",ExpressionUUID->"48cff6c0-ff20-4dad-973f-889413bef164"],
Cell[58953, 1284, 5725, 161, 179, "Input",ExpressionUUID->"2deecefe-46a6-4441-b0e6-09423b0041c5"],
Cell[64681, 1447, 668, 16, 30, "Input",ExpressionUUID->"ee366f78-d7a9-422d-b292-f17846e6e2fe"],
Cell[65352, 1465, 4497, 129, 156, "Input",ExpressionUUID->"6d4dd521-10ad-46ba-b6fd-4ec1e7a4b644"],
Cell[69852, 1596, 409, 9, 30, "Input",ExpressionUUID->"d51a615d-0bd8-437a-817d-696236098c47"],
Cell[70264, 1607, 4122, 125, 114, "Input",ExpressionUUID->"36175f3d-ae00-48b1-bab9-c2877763ab9f"],
Cell[74389, 1734, 356, 8, 30, "Input",ExpressionUUID->"2d4e3d1e-89ff-44cb-88de-8e813646de78"],
Cell[74748, 1744, 2962, 87, 95, "Input",ExpressionUUID->"dd0311ce-b32d-46ae-80eb-569465fc23b1"]
}, Closed]],
Cell[CellGroupData[{
Cell[77747, 1836, 160, 3, 38, "Subsection",ExpressionUUID->"cabd147e-5afd-4f53-9b78-cd0a7177f553"],
Cell[CellGroupData[{
Cell[77932, 1843, 3887, 80, 178, "Input",ExpressionUUID->"ed14d93e-f468-4033-95e1-63ac39179c53"],
Cell[81822, 1925, 313, 4, 34, "Output",ExpressionUUID->"a5140896-10dc-4185-9472-d05bb9ee0047"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


